Renormalization of nonlocal gluon operators on the lattice

We study the renormalization of a complete set of gauge-invariant gluon nonlocal operators in lattice perturbation theory. We determine the mixing pattern under renormalization of these operators using symmetry arguments, which extend beyond perturbation theory. Additionally, we derive the renormalization factors of the operators within the modified Minimal Subtraction $(\rm \overline{MS})$ scheme up to one-loop. To enable a non-perturbative renormalization procedure, we investigate a suitable version of the modified regularization-invariant (${\rm RI}'$) scheme, and we calculate the conversion factors from that scheme to $\rm\overline{MS}$. The computations are performed by employing both dimensional and lattice regularizations, using the Wilson gluon action. This work is relevant to nonperturbative studies of the gluon parton distribution functions (PDFs) on the lattice.

==> anc/Renormalized_Greens_Functions_and_Conversion_Factors.m <==
(* ::Package:: *)

(* This Mathematica file is a companion to the PRD publication:
   "Renormalization of nonlocal gluon operators in lattice perturbation theory", 
   arXiv:[number]
    (authors: D.Gavriel, H. Panagopoulos, G. Spanoudes)

   The file contains perturbative results (up to one loop) relevant to the
   renormalization and mixing of the nonlocal gluon operators. 
   
   In particular, it includes:
 
   1. The MSbar-renormalized amputated one-particle-irreducible two-point
      Green's functions of all 36 operators (O_{mu, nu, rho, sigma}),
      with arbitrary external gluon fields and arbitrary incoming momenta
      (cf. Eq. 9):

        delta[q+q'] Lambda[{q, z}, {mu, nu, rho, sigma, tau}, {alpha, beta}, {a, b}] =
              <A_alpha^a (q) (int_x O_{mu, nu, rho, sigma}(x+z tau,x)) A_beta^b (q')>_amp,

      NOTE: For the definition of O_{mu, nu, rho, sigma}, see  Eq. 1 of the paper.

   2. The conversion factors for operators between the RI' and MSbar scheme (CMSbarRIprime).
      They are given as 2x2 matrices for operator group pairs {1,2}, {3,4}, {5,6}, and {7,8},
      along with 1x1 matrices for operator groups 9-16. Groups are defined according
      to Table II.  
      (The conversion factors for 'plus-type' operators can be found in Eqs. 43-57.)
      Compatibly with the definition of Eq.15, the conversion factors are denoted as:
      
          CMSbarRIprime[{group_l,group_m}, {i,j}]

      where indices group_l and group_m range from 1-16,
      while i and j take the values 1 and 2 (or only the value 1 for the non-mixing groups 9-16) 
    

      NOTE: For the definitions of the RI' scheme, see Section 4.1.2 in the paper. 
                *)
                
 (* The results for the MSbar-renormalized Green's functions and conversion factors
   are expressed in terms of Feynman parameter integrals, F(q2,q[tau],z) 
   (Those integrals which are relevant for the 'plus-type' operators are defined in Eqs. B1-B9.):
 
         F[{q2,q[tau],z},i], (i=1,2,...,21)
 
   which include modified Bessel functions of the second kind, denoted as K0 and K1. 
   These integrals are included in a list of substitution rules "FeynmanIntegralReplacements".
   One can use commands such as:
 
       CMSbarRIprime[{group_l,group_m}, {i,j}] /. FeynmanIntegralReplacements /. int -> NIntegrate
 
   Before performing the numerical integration, one must substitute the numerical values for
   all arguments including s,z,q2(or qbar2),q[tau](or qbar[tau]).   
   
   *)  

(* Notation:
   
   "BesselK[n,x]" is the modified Bessel function of the second kind of order n evaluated at x,

   "betaMSbar" is the MSbar-renormalized gauge parameter
        (Landau (Feynman) gauge corresponds to 0 (1)),

   "aMSbar" stands for gMSbar^2/ (16 Pi^2), where gMSbar is the
         MSbar-renormalized coupling constant,

   "Nc" is the number of colors,

   "Nf" is the number of quark flavors,

   "alpha, beta, mu, nu, rho, sigma, tau" are Lorentz indices,

   "a, b" are color indices in the adjoint representation of SU(Nc),

   "delm[..., ...]" is Kronecker's delta for Euclidean 4-vector indices,
   (it takes two or more arguments and its value is 1 when all arguments 
    are equal)

   "delmc[..., ...]" is Kronecker's delta for color indices,
   
   "zeta" is an integration variable ranging from 0 to z,
   
   "x" is a Feynman parameter (integration parameter),
   
   "s" equals Sqrt[q2(1-x)x],
   
   "z" is the length of the Wilson line,

   "q[rho]" is the rho-component of the external momentum,

   "q2" is the square of the external momentum's magnitude:
         q2 = Sum[q[rho]^2,{rho,1,4}],

   "qbar[rho]" is the rho-component of the RI' renormalization scale
         4-vector,
   
   "qbar2" is the square of the RI' renormalization scale's magnitude:
         qbar2 = Sum[qbar[rho]^2,{rho,1,4}],

   "mubar2" is the square of the MSbar renormalization scale.
  
      *)


FeynmanIntegralReplacements = {F[{q2, q[tau], z}, 1] :> 
      int[BesselK[0, s*Abs[z]]/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 2] :> int[(x*BesselK[0, s*Abs[z]])/E^(I*x*z*q[tau]), 
       {x, 0, 1}], F[{q2, q[tau], z}, 3] :> 
      int[(x^2*BesselK[0, s*Abs[z]])/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 4] :> int[(x^3*BesselK[0, s*Abs[z]])/
        E^(I*x*z*q[tau]), {x, 0, 1}], F[{q2, q[tau], z}, 5] :> 
      int[(x^4*BesselK[0, s*Abs[z]])/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 6] :> int[(x^5*BesselK[0, s*Abs[z]])/
        E^(I*x*z*q[tau]), {x, 0, 1}], F[{q2, q[tau], z}, 7] :> 
      int[(s*Abs[z]*BesselK[1, s*Abs[z]])/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 8] :> int[(s*x*Abs[z]*BesselK[1, s*Abs[z]])/
        E^(I*x*z*q[tau]), {x, 0, 1}], F[{q2, q[tau], z}, 9] :> 
      int[(s*x^2*Abs[z]*BesselK[1, s*Abs[z]])/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 10] :> int[(s*x^3*Abs[z]*BesselK[1, s*Abs[z]])/
        E^(I*x*z*q[tau]), {x, 0, 1}], F[{q2, q[tau], z}, 11] :> 
      int[(s*x^4*Abs[z]*BesselK[1, s*Abs[z]])/E^(I*x*z*q[tau]), {x, 0, 1}], 
     F[{q2, q[tau], z}, 12] :> int[BesselK[0, s*Abs[zeta]]/
        (E^(I*x*zeta*q[tau])*Abs[z]), {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 13] :> int[(x*BesselK[0, s*Abs[zeta]])/
        (E^(I*x*zeta*q[tau])*Abs[z]), {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 14] :> int[(x^2*BesselK[0, s*Abs[zeta]])/
        (E^(I*x*zeta*q[tau])*Abs[z]), {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 15] :> int[(s*x*Abs[zeta]*BesselK[1, s*Abs[zeta]])/
        (E^(I*x*zeta*q[tau])*Abs[z]), {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 16] :> int[(s*x^2*Abs[zeta]*BesselK[1, s*Abs[zeta]])/
        (E^(I*x*zeta*q[tau])*Abs[z]), {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 17] :> int[(E^(I*x*zeta*q[tau])*
         BesselK[0, s*Abs[zeta]])/Abs[z], {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 18] :> int[(E^(I*x*zeta*q[tau])*x*
         BesselK[0, s*Abs[zeta]])/Abs[z], {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 19] :> int[(E^(I*x*zeta*q[tau])*x^2*
         BesselK[0, s*Abs[zeta]])/Abs[z], {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 20] :> int[(E^(I*x*zeta*q[tau])*s*x*Abs[zeta]*
         BesselK[1, s*Abs[zeta]])/Abs[z], {zeta, 0, z}, {x, 0, 1}], 
     F[{q2, q[tau], z}, 21] :> int[(E^(I*x*zeta*q[tau])*s*x^2*Abs[zeta]*
         BesselK[1, s*Abs[zeta]])/Abs[z], {zeta, 0, z}, {x, 0, 1}]}


 
lambda[{q, z}, {mu, nu, rho, sigma, tau}, {alpha, beta}, {a, b}] = 
    (-2*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b])/Abs[z]^2 - 
     (2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b])/Abs[z]^2 - 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) - 
     (2*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (2*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b])/Abs[z]^2 + 
     (2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b])/Abs[z]^2 + 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (2*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (2*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b])/Abs[z]^2 + 
     (2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b])/Abs[z]^2 + 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (2*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b])/Abs[z]^2 - (2*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b])/Abs[z]^2 - 
     (2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b])/Abs[z]^2 - 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) - 
     (2*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b])/Abs[z]^2 + 
     (4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b])/Abs[z]^2 + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b])/
      (E^(I*z*q[tau])*Abs[z]^2) - (8*aMSbar*Nc*delm[alpha, beta]*
       delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b])/
      Abs[z]^2 - (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b])/Abs[z]^2 - 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delm[mu, sigma, tau]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho, tau]*delmc[a, b])/Abs[z]^2 - 
     (4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho, tau]*delmc[a, b])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
       delmc[a, b])/Abs[z]^2 - (4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b])/
      (E^(I*z*q[tau])*Abs[z]^2) + (8*aMSbar*Nc*delm[alpha, beta]*
       delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b])/Abs[z]^2 + 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*
       delmc[a, b])/Abs[z]^2 + (4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b])/
      Abs[z]^2 + (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b])/Abs[z]^2 + 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^2) - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma, tau]*
       delmc[a, b])/Abs[z]^2 + aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1] - 
     aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1] - aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1] + 
     aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1] + 3*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
       delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/2 + aMSbar*Nc*q2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 - 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 - 
     aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*
       delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 - 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 - 
     aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 + 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 + 
     aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*
       delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2])/2 + 
     8*aMSbar*Nc*q2*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 8*aMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, sigma]*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, rho]*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, rho]*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     4*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*
      delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 4*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, mu]*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     4*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*
      delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + 4*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, mu]*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 4*aMSbar*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + 4*aMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 4*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/2 - 4*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] + 4*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/2 + 4*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] + 4*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/2 + 4*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 4*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/2 - 4*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     16*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 32*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 16*aMSbar*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     32*aMSbar*betaMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] - 16*aMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] + 32*aMSbar*betaMSbar*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2] + 
     16*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2] - 32*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2] - 2*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
       delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/2 - 2*aMSbar*Nc*q2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 + 
     2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 + 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 - 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3])/2 - 
     16*aMSbar*Nc*q2*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 32*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 16*aMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     32*aMSbar*betaMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*Nc*q2*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
      delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     4*aMSbar*Nc*q2*delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*
      delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 4*aMSbar*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     16*aMSbar*betaMSbar*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*Nc*q2*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*
      delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     16*aMSbar*betaMSbar*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*
      delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
      delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*Nc*q2*delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*Nc*q2*delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*
      delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 4*aMSbar*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     4*aMSbar*Nc*q2*delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*
      delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 4*aMSbar*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     44*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 28*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/2 + 8*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     44*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 28*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/2 - 8*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     44*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 28*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/2 - 8*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     44*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 28*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - (aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*
       delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/2 + 8*aMSbar*Nc*q2*delm[alpha, beta]*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     16*aMSbar*betaMSbar*Nc*q2*delm[alpha, beta]*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     32*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 64*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     32*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 64*aMSbar*betaMSbar*Nc*q2*
      delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     32*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] - 64*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] - 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     32*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3] + 64*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3] + 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3] + 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*Nc*q2*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     16*aMSbar*betaMSbar*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*Nc*q2*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
      delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*Nc*q2*delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*
      delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*Nc*q2*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*
      delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*Nc*q2*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*
      delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
      delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*Nc*q2*delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*
      delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*Nc*q2*delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*
      delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     24*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     (27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/
      2 - 24*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     (7*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/2 - 
     4*aMSbar*Nc*q2*delm[alpha, beta]*delm[nu, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, beta]*delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     24*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     (27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/
      2 + 24*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     (7*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/2 + 
     4*aMSbar*Nc*q2*delm[alpha, beta]*delm[nu, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, beta]*delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     24*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     (27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/
      2 + 24*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     (7*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/2 + 
     4*aMSbar*Nc*q2*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     24*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     (27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/
      2 - 24*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     (7*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4])/2 - 
     4*aMSbar*Nc*q2*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, beta]*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     16*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 32*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     16*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 32*aMSbar*betaMSbar*Nc*q2*
      delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     16*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] + 32*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] + 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     16*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4] - 32*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4] - 16*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4] + 
     (25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5])/
      2 - (15*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 5])/2 - (25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*
       Abs[z]^2*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 5])/2 + 
     (15*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5])/2 - 
     (25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5])/
      2 + (15*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 5])/2 + (25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*
       Abs[z]^2*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 5])/2 - 
     (15*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5])/2 - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] + 
     4*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] - 
     4*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] - 
     4*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2^2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] + 
     4*aMSbar*betaMSbar*Nc*q2^2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6] + 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/2 - 
     (6*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/2 + 
     (6*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/2 + 
     (6*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (20*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/2 - 
     (6*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (32*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (32*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 7] + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 7] - 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 7] - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 7] + 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (32*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (64*aMSbar*betaMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (32*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (64*aMSbar*betaMSbar*Nc*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (32*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (64*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 + 
     (32*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     (64*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/Abs[z]^2 - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (32*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (32*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      2 - (48*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/2 + 
     (48*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      2 + (48*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/2 - 
     (48*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      2 + (48*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/2 - 
     (48*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     3*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 
     (45*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      2 - (48*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 
     (11*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/2 + 
     (48*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (8*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (16*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     (16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/Abs[z]^2 + 
     4*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8] - (32*aMSbar*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (64*aMSbar*betaMSbar*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (32*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (64*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - 4*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8] + (32*aMSbar*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (64*aMSbar*betaMSbar*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (32*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (64*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - 4*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, rho, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8] + (32*aMSbar*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (64*aMSbar*betaMSbar*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (32*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (64*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + 4*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 8] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8] - (32*aMSbar*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (64*aMSbar*betaMSbar*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (32*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 - (64*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      Abs[z]^2 + (17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     (7*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     (17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 + 
     (7*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     (17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 + 
     (7*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 + 
     (17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     (7*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      2 + 2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      2 - 2*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      2 - 2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 + 
     2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     (101*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      2 + 2*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     (67*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/2 - 
     8*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     8*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     8*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] - 16*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     8*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9] + 16*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9] - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     4*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] - 4*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     4*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] + 4*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     28*aMSbar*betaMSbar*Nc*q2*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     4*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     4*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     4*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] + 8*aMSbar*betaMSbar*Nc*q2*
      delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] + 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     4*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10] - 8*aMSbar*betaMSbar*Nc*q2*
      delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10] - 4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10] + 
     (32*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (16*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (32*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) + 
     (16*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) + 
     (64*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (32*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) - 
     (32*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, beta, mu, rho, 
        tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (64*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) + 
     (32*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) + 
     (32*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, beta, mu, sigma, 
        tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (64*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) + 
     (32*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) + 
     (32*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[alpha, beta, nu, rho, 
        tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) + 
     (64*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     (32*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]^2) - 
     (32*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, beta, nu, sigma, 
        tau]*delmc[a, b])/(Abs[z]^4*q[alpha]^2) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b])/(Abs[z]^4*q[alpha]) - 
     ((16*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((16*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((16*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((16*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((32*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((32*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((32*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) - 
     ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) - ((32*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[alpha]) + ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[alpha]) + 
     ((16*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((16*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((16*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((16*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, rho]*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, rho]*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, nu]*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, nu]*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((32*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((32*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((32*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) + 
     ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) + ((32*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[alpha]) - ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[alpha]) - 
     ((32*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((32*I)*aMSbar*Nc*z*delm[mu, rho]*delm[nu, sigma]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((32*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[nu, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((8*I)*aMSbar*Nc*z*delm[beta, rho]*
       delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, sigma]*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delm[alpha, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((64*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((64*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((64*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((64*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, beta, mu, 
        sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) + 
     ((64*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[alpha]) - 
     ((64*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((64*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) + ((64*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[alpha]) - ((8*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      (Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      (Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      (Abs[z]^2*q[alpha]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8])/
      (Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
       delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      (Abs[z]^2*q[alpha]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[nu, sigma]*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
       delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      (Abs[z]^2*q[alpha]) - ((8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
       delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      (Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[mu, sigma]*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
       delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9])/
      (Abs[z]^2*q[alpha]) - (2*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha] + 
     (2*I)*aMSbar*Nc*q2*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha] + (2*I)*aMSbar*Nc*q2*z*
      delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha] - (2*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha] + 
     (8*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] - (8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - 
     (8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] + (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha] + (8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha] - 
     (10*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] - (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] + (10*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] - 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] - 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + 
     (10*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] - (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] + (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha] - (10*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] - 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha] + 
     (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] - (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] + (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha] + (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha] - 
     ((4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 - 
     ((2*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((2*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((2*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      Abs[z]^2 + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha])/Abs[z]^2 + 
     ((12*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, sigma]*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((12*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, sigma]*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, rho]*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((6*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((6*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((6*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 + ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, nu]*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((6*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 - ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, mu]*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((12*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 - ((12*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 - ((12*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 + ((12*I)*aMSbar*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, sigma]*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, sigma]*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, rho]*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, nu]*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, mu]*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b])/(Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b])/(Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*
       delmc[a, b])/(Abs[z]^4*q[beta]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*
       delmc[a, b])/(Abs[z]^4*q[beta]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*
       delmc[a, b])/(E^(I*z*q[tau])*Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*delm[beta, rho, tau]*
       delmc[a, b])/(Abs[z]^4*q[beta]) - ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b])/
      (E^(I*z*q[tau])*Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[beta]) - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b])/
      (E^(I*z*q[tau])*Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*delm[beta, sigma, tau]*
       delmc[a, b])/(Abs[z]^4*q[beta]) + ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b])/
      (E^(I*z*q[tau])*Abs[z]^4*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, mu]*delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, mu]*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, rho]*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, nu]*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, mu]*delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, nu]*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
       delm[alpha, mu]*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3])/(Abs[z]^2*q[beta]) - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) + ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) + ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) + ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7])/(Abs[z]^4*q[beta]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7])/
      (Abs[z]^4*q[beta]) - (2*aMSbar*Nc*q2*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/
      q[beta] + (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/
      q[beta] + (2*aMSbar*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] + 
     (2*aMSbar*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] - 
     (2*aMSbar*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha])/q[beta] + 
     (6*aMSbar*Nc*q2*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] - 
     (6*aMSbar*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] - 
     (6*aMSbar*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] + 
     (6*aMSbar*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[nu, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha])/q[beta] - 
     (4*aMSbar*Nc*delm[beta, tau]*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha])/(Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[nu, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (4*aMSbar*Nc*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (4*aMSbar*Nc*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (8*aMSbar*Nc*delm[beta, tau]*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[beta, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha])/(Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[nu, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (8*aMSbar*Nc*delm[mu, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) + 
     (8*aMSbar*Nc*delm[mu, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha])/(Abs[z]^2*q[beta]) - 
     (2*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta] + (2*I)*aMSbar*Nc*q2*z*
      delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta] + (2*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta] - 
     (2*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta] + (8*I)*aMSbar*Nc*q2*z*
      delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] + (2*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] + (2*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] + (8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta] - (2*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta] - (10*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] + 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] + 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] - 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] + 
     (10*I)*aMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] - (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] + (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] + (10*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] - 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] - 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] + 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] - 
     (10*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta] + (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] - (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta] + (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] - (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] - (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] - (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] + (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta] - (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta] - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[beta])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      Abs[z]^2 + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((2*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((2*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[mu, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 - 
     ((2*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta])/Abs[z]^2 + 
     ((12*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 + ((6*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((12*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 - ((6*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 - ((6*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 + ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((6*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/Abs[z]^2 + ((12*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((12*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((12*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, nu, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 + ((12*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta])/
      Abs[z]^2 - (2*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] + 
     (2*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] + 
     (2*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] - 
     (2*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta])/q[alpha] + 
     (6*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] - 
     (6*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] - 
     (6*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] + 
     (6*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta])/q[alpha] - 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta])/(Abs[z]^2*q[alpha]) + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*delm[mu, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[beta])/(Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[nu, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[mu, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[alpha, tau]*delm[mu, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/(Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[alpha, tau]*
       delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta])/(Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, tau]*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) + 
     (8*aMSbar*Nc*delm[nu, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) - 
     (8*aMSbar*Nc*delm[nu, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) - 
     (8*aMSbar*Nc*delm[mu, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) + 
     (8*aMSbar*Nc*delm[mu, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta])/(Abs[z]^2*q[alpha]) - 
     2*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[beta] + 2*aMSbar*Nc*delm[mu, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[beta] + 
     10*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[beta] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[beta] - 10*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta] - 16*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta] - 16*aMSbar*Nc*delm[mu, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta] + 
     16*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta] + 8*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[beta] - 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[beta] + 16*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta] - 
     16*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta] - 8*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[beta] + 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta] + 
     8*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] - 16*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[beta] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] - 
     8*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] + 16*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[beta] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta] - 
     aMSbar*Nc*delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[beta] + aMSbar*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[beta] + aMSbar*Nc*delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[beta] - aMSbar*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[beta] + 5*aMSbar*Nc*delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] - aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[beta] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] - 
     5*aMSbar*Nc*delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] + aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[beta] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[beta] - 5*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] + aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[beta] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] + 
     5*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[beta] - aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[beta] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[beta] - 8*aMSbar*Nc*delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[beta] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] + 
     8*aMSbar*Nc*delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[beta] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[beta] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[beta] + 8*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[beta] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] - 
     8*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[beta] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[beta] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[beta] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[beta] + 4*aMSbar*Nc*delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[beta] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[beta] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] - 4*aMSbar*Nc*delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[beta] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[beta] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] - 4*aMSbar*Nc*delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[beta] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[beta] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] + 4*aMSbar*Nc*delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[beta] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[beta] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[beta] - ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*q[mu])/z + 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*q[mu])/(E^(I*z*q[tau])*z) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*q[mu])/z - 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*q[mu])/(E^(I*z*q[tau])*z) + 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu] + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu] + (3*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + 
     ((53*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - 
     I*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - (3*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu] - ((53*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + I*aMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu] + (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu] + (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu] - (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu] - (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - (4*I)*aMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu] - (4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] - (2*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu] + (7*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - I*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] + ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] + (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] + (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] + I*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] - (4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (8*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + (22*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] + (8*I)*aMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (8*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu] - (8*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] + 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu] - 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     ((229*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - ((123*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] - ((229*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - (2*I)*aMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] - (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] - (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu] - (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (8*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + (16*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] - (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - (46*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] - (4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] - 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[mu] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[mu] - (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, rho, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu] + (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu] - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 - ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 - ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu] - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + (I/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu] + ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu] + ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - (I/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu] - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu] - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu] + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/Abs[z]^2 + ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((44*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu] + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 - ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + I*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu] - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      Abs[z]^2 + ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 + ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu] - ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[nu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[nu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 - ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu] + ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[nu, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[nu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu] + ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu] - ((48*I)*aMSbar*betaMSbar*Nc*z*
       delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - (14*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu] - 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[mu])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu] + ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu] - 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[alpha, nu, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*delm[alpha, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu] + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 + 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu] + 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu])/
      Abs[z]^2 - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu] - ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu])/Abs[z]^2 - ((25*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu] + ((7*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] + ((25*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu] - ((7*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] - (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu] + (13*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] + (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu] - (13*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu] + (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[mu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[mu] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[mu] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[mu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[mu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[mu] - ((2*I)*aMSbar*Nc*q2*Abs[z]*
       delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[mu])/E^(I*z*q[tau]) + 
     ((2*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 17]*q[mu])/
      E^(I*z*q[tau]) + ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[mu])/E^(I*z*q[tau]) - ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[mu])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[mu])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[mu])/E^(I*z*q[tau]) - (4*aMSbar*Nc*q2*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/
      q[alpha] + (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/
      q[alpha] + (4*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[mu])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/
      q[alpha] - (4*aMSbar*Nc*q2*delm[beta, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[alpha] + 
     (12*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] - 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] - 
     (12*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] + 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/
      q[alpha] + (4*aMSbar*Nc*q2*delm[beta, rho]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[alpha] - 
     (8*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[mu])/q[alpha] + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu])/q[alpha] + 
     (8*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[mu])/q[alpha] - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu])/q[alpha] - 
     (8*aMSbar*Nc*delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/(Abs[z]^2*q[alpha]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[alpha, tau]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/(Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[nu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[beta, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/(Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[alpha, tau]*
       delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/(Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/(Abs[z]^2*q[alpha]) + 
     aMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[mu] - aMSbar*Nc*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[mu] + 
     3*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] - 3*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] - 
     3*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] + 3*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu])/2 - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu])/2 - 
     6*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] + 41*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[mu] + 10*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] + 
     6*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] - 41*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[mu] - 10*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu])/2 + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu])/2 - 
     3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[mu] + 3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[mu] + 4*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] - 40*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] - 
     4*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] + 40*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] + 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] - 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu] + 
     14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[mu] - 14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[mu] - 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu] + 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu] - 
     19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[mu] + 19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[mu] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[mu] - 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[mu] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[mu] - (aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu])/2 + 
     (aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[mu])/2 - aMSbar*Nc*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu] + 
     aMSbar*Nc*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[mu] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 2*aMSbar*Nc*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 
     2*aMSbar*Nc*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[mu] - 3*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 3*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[mu] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 
     3*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 3*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[mu] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 
     6*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] + 
     6*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu] - 
     7*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] - 11*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 7*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] + 11*aMSbar*betaMSbar*Nc*delm[alpha, tau]*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] - 6*aMSbar*Nc*delm[nu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*Nc*delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 6*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 
     6*aMSbar*Nc*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[mu] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[mu] + 4*aMSbar*Nc*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] - 33*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] - 
     4*aMSbar*Nc*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 33*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 
     22*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] - 
     22*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu] + 
     8*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[mu] - 8*aMSbar*betaMSbar*Nc*delm[alpha, tau]*delm[beta, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] + 
     4*aMSbar*Nc*delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu] - 4*aMSbar*Nc*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu] + 32*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] - 
     32*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] - 16*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] + 16*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu] - 
     (4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[mu])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/
      q[beta] + (4*aMSbar*Nc*q2*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[mu])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/
      q[beta] - (4*aMSbar*Nc*q2*delm[alpha, rho]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu])/q[beta] + 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, tau]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/(Abs[z]^2*q[beta]) - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu])/(Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[alpha, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu])/(Abs[z]^2*q[beta]) - ((2*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu])/
      (Abs[z]^2*q[beta]) + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu])/
      (Abs[z]^2*q[beta]) + ((2*I)*aMSbar*Nc*z*delm[nu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[mu])/(Abs[z]^2*q[beta]) - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha]*q[mu])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[mu])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[mu])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu])/(Abs[z]^2*q[beta]) + 
     2*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[mu] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[beta]*q[mu] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[mu] - 
     2*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[mu] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[beta]*q[mu] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[mu] - 
     4*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu] - 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[mu] + 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[mu] + 4*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu] + 
     3*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu] - 41*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu] - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu])/
      2 + (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu])/
      2 - 2*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu] - 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu] + 
     2*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu] + 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu] + 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu])/
      2 - (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu])/
      2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[mu] - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu] + 4*aMSbar*Nc*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu] + 40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu] - 4*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu] - 40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu] - 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[mu] + 18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu] + 25*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu] - 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu] + 
     21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[mu] - 21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[mu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[mu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, rho]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[mu] + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/2 - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/2 - 
     2*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[mu] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[mu] + 2*aMSbar*Nc*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu] - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu] - 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     2*aMSbar*Nc*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[mu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] - 
     2*aMSbar*Nc*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[mu] + 6*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu] - 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[mu] - 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[mu] - 6*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     5*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu] + 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[mu] - 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[mu] + 17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     6*aMSbar*Nc*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] + 
     6*aMSbar*Nc*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu] - 4*aMSbar*Nc*delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu] + 63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu] + 4*aMSbar*Nc*delm[alpha, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu] - 
     26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu] + 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     4*aMSbar*Nc*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[mu] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[mu] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[mu] - 4*aMSbar*Nc*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[mu] + 8*aMSbar*betaMSbar*Nc*delm[nu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[mu] - 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[mu] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[mu] + ((2*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((2*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((6*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) + 
     ((6*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu])/(Abs[z]^2*q[alpha]) - 
     I*aMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu] + 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*
      q[mu] + I*aMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu] - 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*
      q[mu] + (5*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[mu] - (5*I)*aMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[mu] - (8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[mu] + (8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[mu] + (4*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*
      q[mu] - (4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*
      q[mu] + (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[mu]^2)/2 - 
     (3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]^2)/2 - 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[mu]^2)/2 + (3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
       delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[mu]^2)/2 - 9*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]^2 + 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]^2 + 9*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]^2*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]^2 - 7*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]^2 + 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[mu]^2)/2 - (19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[mu]^2)/2 - (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 5]*q[mu]^2)/2 + 
     (19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]^2)/2 - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[mu]^2 + 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[mu]^2 + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]^2 - 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]^2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]^2 - 3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]^2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]^2 + 3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]^2 - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2 + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2 + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2 - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2 + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]^2 - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]^2 - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]^2 + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*q[nu])/z - 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*q[nu])/(E^(I*z*q[tau])*z) - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*q[nu])/z + 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*q[nu])/(E^(I*z*q[tau])*z) - 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu] - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu] - (3*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - 
     ((53*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + 
     I*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + (3*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu] + ((53*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - I*aMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu] - (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu] - (2*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu] + (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu] + (2*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + (4*I)*aMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] + (2*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu] - (7*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + I*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] - ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] - (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] - (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] - I*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu] - (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (8*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - (22*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] - (8*I)*aMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (8*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu] + (8*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] - 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu] + 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     ((229*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (2*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + ((123*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] + ((229*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + (2*I)*aMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (2*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] + (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] + (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu] + (2*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - (16*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] + (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, rho]*
      delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + (46*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] + (4*I)*aMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu] - (4*I)*aMSbar*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] + 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, tau]*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[nu] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, rho]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[nu] + (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, rho, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[mu, sigma]*
      delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] + 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu] - (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu] + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 + ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 + ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu] + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - (I/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu] - ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu] - ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + (I/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu] + ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu] + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu] - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/Abs[z]^2 - ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((44*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu] - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 + ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - I*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu] + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      Abs[z]^2 - ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 - ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu] + ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 + ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu] - ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu] - ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu] + ((48*I)*aMSbar*betaMSbar*Nc*z*
       delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + (14*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu] + 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[nu])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu] - ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu] + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[alpha, mu, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[beta, rho]*delm[alpha, mu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu] - 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 - 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu] - 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu])/
      Abs[z]^2 + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu] + ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu])/Abs[z]^2 + ((25*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu] - ((7*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] - ((25*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu] + ((7*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] + (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu] - (13*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] - (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu] + (13*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu] - (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[beta, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[nu] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[nu] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[nu] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[nu] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[nu] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[nu] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[nu] + ((2*I)*aMSbar*Nc*q2*Abs[z]*
       delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[nu])/E^(I*z*q[tau]) - 
     ((2*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*delm[beta, rho]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 17]*q[nu])/
      E^(I*z*q[tau]) - ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[nu])/E^(I*z*q[tau]) + ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[nu])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[nu])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[nu])/E^(I*z*q[tau]) + (4*aMSbar*Nc*q2*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/
      q[alpha] - (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/
      q[alpha] - (4*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[nu])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/
      q[alpha] + (4*aMSbar*Nc*q2*delm[beta, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[alpha] - 
     (12*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] + 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] + 
     (12*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] - 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/
      q[alpha] - (4*aMSbar*Nc*q2*delm[beta, rho]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, rho]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[alpha] + 
     (8*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[nu])/q[alpha] - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, beta, rho, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu])/q[alpha] - 
     (8*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[nu])/q[alpha] + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu])/q[alpha] + 
     (8*aMSbar*Nc*delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/(Abs[z]^2*q[alpha]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[alpha, tau]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/(Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delm[alpha, beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[mu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delm[alpha, beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[beta, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/(Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*
       delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/(Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[alpha, beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/(Abs[z]^2*q[alpha]) - 
     aMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[nu] + aMSbar*Nc*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[nu] - 
     3*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] + 3*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] + 
     3*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] - 3*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu])/2 + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu])/2 + 
     6*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] - 41*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[nu] - 10*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] - 
     6*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] + 41*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[nu] + 10*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu])/2 - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu])/2 + 
     3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[nu] - 3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[nu] - 4*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] + 40*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] + 
     4*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] - 40*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] - 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] + 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu] - 
     14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[nu] + 14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[nu] + 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu] - 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu] + 
     19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[nu] - 19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[nu] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[nu] + 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[nu] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[nu] + (aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[nu])/2 - 
     (aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[nu])/2 + aMSbar*Nc*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[nu] - 
     aMSbar*Nc*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[nu] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 2*aMSbar*Nc*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 
     2*aMSbar*Nc*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[nu] + 3*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 3*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[nu] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 
     3*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 3*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[nu] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 
     6*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] - 
     6*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu] + 
     7*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] + 11*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 7*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] - 11*aMSbar*betaMSbar*Nc*delm[alpha, tau]*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] + 6*aMSbar*Nc*delm[mu, sigma]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 6*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 
     6*aMSbar*Nc*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[nu] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[nu] - 4*aMSbar*Nc*delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] + 33*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] + 
     4*aMSbar*Nc*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 33*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 
     22*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] + 
     22*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, tau]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[nu] + 8*aMSbar*betaMSbar*Nc*delm[alpha, tau]*delm[beta, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] - 
     4*aMSbar*Nc*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu] + 4*aMSbar*Nc*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu] - 32*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] + 
     32*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] + 16*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] - 16*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu] + 
     (4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[nu])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/
      q[beta] - (4*aMSbar*Nc*q2*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/
      q[beta] + (4*aMSbar*Nc*q2*delm[alpha, rho]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, rho]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu])/q[beta] - 
     (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, tau]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/(Abs[z]^2*q[beta]) + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu])/(Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[alpha, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, tau]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[alpha, rho]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu])/(Abs[z]^2*q[beta]) + ((2*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu])/
      (Abs[z]^2*q[beta]) - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu])/
      (Abs[z]^2*q[beta]) - ((2*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[nu])/(Abs[z]^2*q[beta]) + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha]*q[nu])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[nu])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[nu])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu])/(Abs[z]^2*q[beta]) - 
     2*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[nu] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[beta]*q[nu] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[nu] + 
     2*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[nu] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[beta]*q[nu] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[nu] + 
     4*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu] + 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[nu] - 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[nu] - 4*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu] - 
     3*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu] + 41*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu] + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu])/
      2 - (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu])/
      2 + 2*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu] + 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu] - 
     2*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu] - 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu] - 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu])/
      2 + (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu])/
      2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[nu] + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu] - 4*aMSbar*Nc*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu] - 40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu] + 4*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu] + 40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu] + 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[nu] - 18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu] - 25*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu] + 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu] - 
     21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[nu] + 21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[nu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, rho]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[nu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, rho]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[nu] - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/2 + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/2 + 
     2*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[nu] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[nu] - 2*aMSbar*Nc*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu] + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu] + 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     2*aMSbar*Nc*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[nu] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] + 
     2*aMSbar*Nc*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[nu] - 6*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu] + 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[nu] + 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[nu] + 6*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     5*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu] - 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[nu] + 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[nu] - 17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     6*aMSbar*Nc*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] - 
     6*aMSbar*Nc*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu] + 4*aMSbar*Nc*delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu] - 63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu] - 4*aMSbar*Nc*delm[alpha, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu] + 
     26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu] - 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     4*aMSbar*Nc*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[nu] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[nu] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[nu] + 4*aMSbar*Nc*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[nu] - 8*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[nu] + 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[nu] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[nu] - ((2*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((2*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((6*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) - 
     ((6*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu])/(Abs[z]^2*q[alpha]) + 
     I*aMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu] - 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*
      q[nu] - I*aMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu] + 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*
      q[nu] - (5*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[nu] + (5*I)*aMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[nu] + (8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[nu] - (8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[nu] - (4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*
      q[nu] + (4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*
      q[nu] + 3*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] - 
     3*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] - 
     3*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] + 
     3*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[nu] - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[nu] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[nu] + 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[nu] - 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[nu] - 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[nu] + 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[nu] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[nu] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[nu] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[nu] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[nu] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[nu] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[nu] + 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[nu] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[nu] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[nu] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[nu] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[nu] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[nu] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[nu] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[nu] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[nu] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[nu] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[nu] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[nu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[nu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[nu] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[nu] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[nu] - (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu]^2)/2 + 
     (3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]^2)/2 + 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[nu]^2)/2 - (3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
       delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[nu]^2)/2 + 9*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]^2 - 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]^2 - 9*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]^2*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]^2 + 7*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]^2 - 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]^2)/2 + (19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]^2)/2 + (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 5]*q[nu]^2)/2 - 
     (19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]^2)/2 + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[nu]^2 - 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[nu]^2 - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]^2 + 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]^2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]^2 + 3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]^2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]^2 - 3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]^2 + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2 - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2 - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2 + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2 - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]^2 + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]^2 + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]^2 - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*q[rho])/z + 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*q[rho])/(E^(I*z*q[tau])*z) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*q[rho])/z - 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*q[rho])/(E^(I*z*q[tau])*z) + 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[rho] + (3*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] + 
     ((53*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] - 
     I*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] - I*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] - (3*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[rho] - ((53*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] + I*aMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[rho] - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      z*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[rho] + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      z*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[rho] - (4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] + 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] - (2*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] + (4*I)*aMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[rho] - (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho] - 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[rho] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     I*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + ((35*I)/2)*aMSbar*betaMSbar*
      Nc*q2*z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + I*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[rho] - ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[rho] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[rho] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[rho] + (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, mu, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, mu, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (8*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - 
     (8*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] - (8*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] + 
     (8*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho] - (22*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[rho] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, tau]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + ((229*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + (2*I)*aMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - ((229*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - (2*I)*aMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (8*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (8*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] - 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho] + (46*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, tau]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (4*I)*aMSbar*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, sigma]*delm[alpha, beta, mu, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, sigma]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[rho] - 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*q2*
      z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[rho] + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/Abs[z]^2 - ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, tau]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, nu]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      Abs[z]^2 + ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[rho] - ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 + ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + (I/2)*aMSbar*betaMSbar*Nc*q2*
      z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[rho] + ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[rho] + ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - (I/2)*aMSbar*betaMSbar*Nc*q2*
      z*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[rho] - ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, beta]*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho] + 
     ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[alpha, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho] - 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 + ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[rho] - ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 - ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[rho] + ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[rho])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[rho] + ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - (10*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho] - 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/
      Abs[z]^2 - (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho] - 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 + 
     (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho] + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho])/Abs[z]^2 - 
     ((25*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[rho] + ((7*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[rho] + ((25*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] - ((7*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[rho] + (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] - (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] - (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] + (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[rho] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[rho] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[rho] - ((2*I)*aMSbar*Nc*q2*Abs[z]*
       delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[rho])/E^(I*z*q[tau]) + 
     ((2*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 17]*q[rho])/
      E^(I*z*q[tau]) + ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[rho])/E^(I*z*q[tau]) - ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*
       q[rho])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[rho])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*
       q[rho])/E^(I*z*q[tau]) - (4*aMSbar*Nc*q2*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/
      q[alpha] + (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/
      q[alpha] + (4*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[alpha] + 
     (12*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] - 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] - 
     (12*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] + 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[alpha, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, mu]*delm[alpha, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[alpha, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[alpha] - 
     (8*aMSbar*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[rho])/q[alpha] + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, sigma]*delm[alpha, beta, mu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho])/q[alpha] + 
     (8*aMSbar*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[rho])/q[alpha] - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, sigma]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[rho])/q[alpha] + 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[rho])/(Abs[z]^2*q[alpha]) - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/(Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[beta, nu]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
       delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[beta, mu]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
       delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/(Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/(Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, tau]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[alpha]) + 
     2*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[alpha]*q[rho] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[rho] - 
     2*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[alpha]*q[rho] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[rho] - 
     4*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[rho] - 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[rho] + 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[rho] + 
     4*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[rho] + 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[rho] - 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[rho] - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*
       q[rho])/2 + (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
       q[alpha]*q[rho])/2 - 2*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 
     8*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 6*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[rho] - 79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 
     2*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[rho] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
       delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
       q[rho])/2 - (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[alpha]*q[rho])/2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] - 5*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho] + 
     4*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] + 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] - 
     4*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] - 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[rho] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[rho] - 18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] + 18*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho] + 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[rho] - 25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[rho] + 21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[rho] - 21*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[alpha]*q[rho] + 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, sigma, 
       tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[rho] + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/2 - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/2 - 
     2*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[rho] + 2*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[rho] + 2*aMSbar*Nc*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[rho] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[rho] - 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 
     2*aMSbar*Nc*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] - 
     2*aMSbar*Nc*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 
     6*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] - 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[rho] - 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[rho] - 6*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[rho] + 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[rho] + 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[rho] + 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[rho] - 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[rho] + 17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 
     6*aMSbar*Nc*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[rho] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] + 
     6*aMSbar*Nc*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[rho] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 
     4*aMSbar*Nc*delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[rho] + 63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[rho] + 4*aMSbar*Nc*delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[rho] - 63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[rho] - 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[rho] + 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] + 
     4*aMSbar*Nc*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] - 4*aMSbar*Nc*delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] - 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] + 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[rho] + (4*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[rho])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[rho])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*delm[beta, mu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[rho])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[beta, nu, sigma, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[rho])/q[beta] - 
     (8*aMSbar*Nc*delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[rho])/(Abs[z]^2*q[beta]) + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[rho])/(Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
       delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
       delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[rho])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/(Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[rho])/(Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((2*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) - ((2*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) - ((6*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + ((6*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) - ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) - ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[rho])/
      (Abs[z]^2*q[beta]) + aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[rho] - 
     aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[rho] + 3*aMSbar*Nc*delm[alpha, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho] - 
     3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho] - 
     3*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[rho] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho])/2 - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[rho])/2 - 
     6*aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[rho] + 41*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[rho] + 10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho] + 
     6*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[rho] - 41*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[rho] - 10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho])/2 + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho])/2 - 
     3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[rho] + 3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[rho] - 40*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[rho] + 40*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] + 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] - 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[rho] + 
     14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[rho] - 14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[rho] - 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[rho] + 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[rho] - 
     19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[rho] + 19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[rho] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*q[rho] - 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*q[rho] + 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*
      q[rho] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*
      q[rho] - (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[rho])/2 + 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]*q[rho])/2 - aMSbar*Nc*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[rho] + 
     aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[rho] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 2*aMSbar*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 
     2*aMSbar*Nc*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 
     3*aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 
     3*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho] - 
     7*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 11*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 7*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[rho] + 11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 
     6*aMSbar*Nc*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[rho] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 
     6*aMSbar*Nc*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[rho] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 
     4*aMSbar*Nc*delm[alpha, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 33*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 33*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 
     22*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] - 
     22*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[rho] - 8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[rho] + 
     4*aMSbar*Nc*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[rho] - 4*aMSbar*Nc*delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[rho] + 32*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[rho] - 
     32*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] - 16*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] + 16*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[rho] - 
     ((2*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) + ((2*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[rho])/
      (Abs[z]^2*q[alpha]) - I*aMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] + 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] + 
     I*aMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] - 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[rho] + 
     (5*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[rho] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[rho] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[rho] - (5*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[rho] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[rho] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*
      q[rho] - (8*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[rho] + (8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[rho] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*
      q[rho] + (4*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] - 
     (4*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[rho] + 
     E^(I*z*q[tau])*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*q[mu]*
      q[rho] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*q[mu]*q[rho] - 
     (aMSbar*betaMSbar^2*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delmc[a, b]*q[mu]*q[rho])/2 + 4*aMSbar*E^(I*z*q[tau])*EulerGamma*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*q[mu]*q[rho] + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*EulerGamma*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*q[mu]*q[rho] + 
     (delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*q[mu]*q[rho])/
      E^(I*z*q[tau]) + (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
       delmc[a, b]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar^2*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       q[mu]*q[rho])/(2*E^(I*z*q[tau])) + 
     (4*aMSbar*EulerGamma*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       q[mu]*q[rho])/E^(I*z*q[tau]) + (2*aMSbar*betaMSbar*EulerGamma*Nc*
       delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*q[mu]*q[rho])/
      E^(I*z*q[tau]) + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*q[mu]*q[rho] + 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       q[mu]*q[rho])/E^(I*z*q[tau]) + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*q[mu]*
      q[rho] + (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
       delmc[a, b]*q[mu]*q[rho])/E^(I*z*q[tau]) + 
     (2*aMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*q[mu]*q[rho] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*
      delmc[a, b]*q[mu]*q[rho] + (2*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[alpha, beta]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[rho] - 8*aMSbar*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] + 24*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[rho] + 185*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[rho] - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     15*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 8*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[rho] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] + 
     4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*Abs[z]^2*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho] + 
     8*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho] - 14*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] - 
     301*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho])/2 - 
     14*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 131*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho])/2 + 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho] - 2*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[rho] + 11*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho] + 11*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho] - 6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho] + 144*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] - 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] - 144*aMSbar*betaMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho] - 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[rho] + 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[rho] - 4*aMSbar*Nc*delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho] - 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[rho] + 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] + 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[rho] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[rho] + 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[rho] + 12*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] + 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho] + (33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[mu]*q[rho])/2 - (7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
       delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[rho])/2 + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*
      q[rho] - 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*
      q[rho] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] - 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] - 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] + 25*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] + 25*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] - 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[rho] - 6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[mu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[mu]*q[rho] - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[mu]*q[rho] + 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[rho] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[rho] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[rho] + 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
      q[mu]*q[rho] + (41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[mu]*q[rho])/2 + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[rho] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[rho] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[rho] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[alpha, beta]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[rho] - 
     5*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 94*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[rho] + aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[rho] - 38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[rho] - 2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 
     38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 14*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 
     9*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[rho] + 6*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 
     9*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[alpha, beta]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, beta]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[rho] - 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[rho] - 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 
     (251*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho])/2 + 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     (61*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu]*q[rho])/2 + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 76*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 2*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[rho] - 44*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 
     76*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 44*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[nu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 
     2*aMSbar*betaMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 8*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 22*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     39*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     4*aMSbar*Nc*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 57*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 4*aMSbar*Nc*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 57*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 4*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     39*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, beta]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[rho] + 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[rho] + 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[rho] - 52*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 
     52*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 40*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 
     40*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 
     40*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 
     4*aMSbar*Nc*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 32*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 32*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 32*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] + 32*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*Log[4]*q[mu]*q[rho] - 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*Log[4]*q[mu]*q[rho] - (2*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, sigma]*delmc[a, b]*Log[4]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       Log[4]*q[mu]*q[rho])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho])/2 + 
     (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[rho])/(2*E^(I*z*q[tau])) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho] - 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*delm[nu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho] - 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho] - 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[rho])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho] - 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[sigma, tau]*
       delmc[a, b]*Log[q2/mubar2]*q[mu]*q[rho])/E^(I*z*q[tau]) + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*
      Log[q2*z^2]*q[mu]*q[rho] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*Log[q2*z^2]*q[mu]*
      q[rho] + (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2*z^2]*q[mu]*q[rho])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2*z^2]*q[mu]*q[rho])/E^(I*z*q[tau]) + 
     ((4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[alpha, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[nu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[mu]*
      q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*
      q[rho] - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*
      q[rho] - I*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho] - 
     (2*I)*aMSbar*Nc*z*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho] + 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*
      q[rho] + (2*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*
      q[rho] - (3*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (6*I)*aMSbar*Nc*z*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] - 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho] - 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*
      q[rho] - (6*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] + 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] + 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*
      q[rho] + (4*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho] + 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*
      q[rho] + (4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*
      q[rho] + (40*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[rho] - 
     (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*
      q[rho] + (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*
      q[rho] + (I/2)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[rho] - 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*
      q[rho] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[mu]*q[rho] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[mu]*q[rho] + (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[mu]*q[rho] + (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu]*q[rho] - (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*
      q[rho] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[mu]*q[rho] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu]*q[rho] - (6*I)*aMSbar*betaMSbar*Nc*z*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[mu]*q[rho] - (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[mu]*q[rho] + (7*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[rho] - (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[rho] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[rho] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu]*q[rho] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[mu]*q[rho] + (6*I)*aMSbar*betaMSbar*Nc*z*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu]*q[rho] + (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[mu]*q[rho] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*
      q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*
      q[rho] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*
      q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*
      q[mu]*q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[alpha]*q[mu]*q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*
      q[alpha]*q[mu]*q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*
      q[alpha]*q[mu]*q[rho] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, nu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[alpha]*q[mu]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[mu]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*
      q[mu]*q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[mu]*
      q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*
      q[mu]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[mu]*
      q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*
      q[mu]*q[rho] - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[alpha]*q[mu]*q[rho])/
      E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - (2*aMSbar*Nc*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*q[alpha]^2*q[mu]*q[rho])/
      (E^(I*z*q[tau])*q2) - (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
       delm[alpha, sigma, tau]*delmc[a, b]*q[alpha]^2*q[mu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]^2*q[mu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]^2*q[mu]*q[rho])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]^2*q[mu]*q[rho])/q2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]^3*
       q[mu]*q[rho])/q2 - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]^3*
       q[mu]*q[rho])/(E^(I*z*q[tau])*q2) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho])/(Abs[z]^2*q[beta]) - 
     (2*aMSbar*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho])/q[beta] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho])/q[beta] + 
     (6*aMSbar*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho])/q[beta] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho])/q[beta] - 
     (4*aMSbar*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho])/q[beta] - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[mu]*q[rho] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] - 
     (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[rho] - (2*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] + 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] - 
     I*aMSbar*Nc*z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[rho] + (2*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] + (6*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[rho] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[rho] + (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[rho] + (6*I)*aMSbar*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] - 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] - 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] - 
     (3*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho] + (12*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[rho] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[rho] + (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[rho] - (6*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] + (2*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho] + (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho] - (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho] - (4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] + 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] + 
     (4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho] - (50*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[rho] - (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[rho] + (4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[rho] - (8*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho] - (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho] + (40*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*
      q[rho] + (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu]*q[rho] - 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho] + 
     (I/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho] - (5*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho] + (6*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho] + (27*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[rho] + (18*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[rho] - (3*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[rho] - (3*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[rho] - (6*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu]*q[rho] - (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[mu]*q[rho] - (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[mu]*q[rho] + (7*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[rho] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[rho] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[rho] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[rho] + (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[rho] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[rho] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[beta]*q[mu]*q[rho] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[mu]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[mu]*
      q[rho] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[mu]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[mu]*
      q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[mu]*q[rho] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[mu]*
      q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[mu]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[mu]*
      q[rho] - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[beta]*q[mu]*q[rho])/
      E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*
       q[mu]*q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*
       q[mu]*q[rho])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[mu]*
       q[rho])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*
       q[mu]*q[rho])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[mu]*
       q[rho])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*
       q[mu]*q[rho])/E^(I*z*q[tau]) - (2*aMSbar*Nc*delm[alpha, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
       q[rho])/q[alpha] + (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
       q[rho])/q[alpha] + (6*aMSbar*Nc*delm[alpha, tau]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho])/q[alpha] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[rho])/q[alpha] - 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[rho])/q[alpha] + 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu]*q[rho])/2 + 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu]*q[rho])/2 - 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu]*q[rho])/2 - 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu]*q[rho])/2 + 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu]*q[rho] + 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu]*q[rho] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu]*q[rho] - 
     (aMSbar*betaMSbar*Nc*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha]*q[beta]*q[mu]*q[rho])/(2*q2) + 
     (aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 - 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[mu]*q[rho])/(2*q2) + 
     (aMSbar*Nc*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[beta]*q[mu]*q[rho])/q2 - (5*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 + 
     (36*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
       q[beta]*q[mu]*q[rho])/q2 - (6*aMSbar*betaMSbar*Nc*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 - 
     (30*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
       q[beta]*q[mu]*q[rho])/q2 - (8*aMSbar*betaMSbar*Nc*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 + 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[rho])/q2 - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*q[beta]^2*q[mu]*q[rho])/q2 - 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
       q[beta]^2*q[mu]*q[rho])/(E^(I*z*q[tau])*q2) + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]^2*q[mu]*q[rho])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]^2*q[mu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]^2*q[mu]*q[rho])/q2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]^3*q[mu]*
       q[rho])/q2 - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]^3*
       q[mu]*q[rho])/(E^(I*z*q[tau])*q2) - ((5*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]^2*q[rho] + 
     (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2*
      q[rho] - ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]^2*q[rho] - ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]^2*q[rho] + ((11*I)/2)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]^2*q[rho] + (4*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]^2*q[rho] - 
     (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]^2*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[mu]^2*q[rho] + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, sigma]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[mu]^2*q[rho])/E^(I*z*q[tau]) - 
     E^(I*z*q[tau])*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*q[nu]*
      q[rho] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*q[nu]*q[rho] + 
     (aMSbar*betaMSbar^2*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delmc[a, b]*q[nu]*q[rho])/2 - 4*aMSbar*E^(I*z*q[tau])*EulerGamma*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*q[nu]*q[rho] - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*EulerGamma*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*q[nu]*q[rho] - 
     (delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*q[nu]*q[rho])/
      E^(I*z*q[tau]) - (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
       delmc[a, b]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar^2*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       q[nu]*q[rho])/(2*E^(I*z*q[tau])) - 
     (4*aMSbar*EulerGamma*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       q[nu]*q[rho])/E^(I*z*q[tau]) - (2*aMSbar*betaMSbar*EulerGamma*Nc*
       delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*q[nu]*q[rho])/
      E^(I*z*q[tau]) - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*q[nu]*q[rho] - 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       q[nu]*q[rho])/E^(I*z*q[tau]) - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*q[nu]*
      q[rho] - (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
       delmc[a, b]*q[nu]*q[rho])/E^(I*z*q[tau]) - 
     (2*aMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*q[nu]*q[rho] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*
      delmc[a, b]*q[nu]*q[rho] - (2*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[rho] + 
     28*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*
      q[rho] + 4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[rho] + 
     4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[rho] + 
     8*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu]*q[rho] - 24*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] - 
     185*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 15*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu]*q[rho] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu]*q[rho] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[rho] - 4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[rho] - 4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] - 
     4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*Abs[z]^2*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[rho] - 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho] - 
     8*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho] + 14*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] + 
     301*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho])/2 + 
     14*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 131*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho])/2 - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] + 2*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[rho] - 17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 11*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] - 11*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho] - 144*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho] + 26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho] + 144*aMSbar*betaMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho] + 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[rho] - 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[rho] + 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] - 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] - 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] - 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[rho] - 12*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho] - 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho] - (33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[rho])/2 + (7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
       delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[rho])/2 - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*
      q[rho] + 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*
      q[rho] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] + 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] + 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] - 25*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] - 25*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] + 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[nu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[nu]*q[rho] + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[nu]*q[rho] - 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*
      q[rho] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*
      q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*Abs[z]^2*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho] - 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
      q[nu]*q[rho] - (41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[nu]*q[rho])/2 - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[rho] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[rho] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[rho] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[alpha, beta]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[rho] + 
     5*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 94*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[rho] - aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[rho] + 38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[rho] + 2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 
     38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 14*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 
     9*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 4*aMSbar*Nc*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[rho] - 6*aMSbar*betaMSbar*Nc*delm[beta, mu]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[rho] - 4*aMSbar*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 
     9*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 4*aMSbar*Nc*delm[alpha, beta]*
      delm[mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] - 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, beta]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[rho] + 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[rho] + 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[rho] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 
     (251*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho])/2 - 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     (61*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu]*q[rho])/2 - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 76*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 2*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[rho] + 44*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 
     76*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 44*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[mu, sigma]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 
     2*aMSbar*betaMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 8*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 22*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 4*aMSbar*Nc*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     39*aMSbar*betaMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     4*aMSbar*Nc*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 57*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 4*aMSbar*Nc*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 57*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     39*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[alpha, beta]*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho] - 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[rho] - 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[rho] + 52*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 
     52*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 40*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 
     40*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 
     40*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 
     4*aMSbar*Nc*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 32*aMSbar*betaMSbar*Nc*
      delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 32*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 32*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] - 32*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[rho] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*Log[4]*q[nu]*q[rho] + 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*Log[4]*q[nu]*q[rho] + (2*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, sigma]*delmc[a, b]*Log[4]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       Log[4]*q[nu]*q[rho])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho])/2 - 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[rho])/(2*E^(I*z*q[tau])) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[mu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho] + 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho] + 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho] + 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[rho])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho] + 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[sigma, tau]*
       delmc[a, b]*Log[q2/mubar2]*q[nu]*q[rho])/E^(I*z*q[tau]) - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
      Log[q2*z^2]*q[nu]*q[rho] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*Log[q2*z^2]*q[nu]*
      q[rho] - (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2*z^2]*q[nu]*q[rho])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       Log[q2*z^2]*q[nu]*q[rho])/E^(I*z*q[tau]) - 
     ((4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[mu, sigma]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, sigma]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho])/(Abs[z]^2*q[alpha]) + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[nu]*
      q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*
      q[rho] + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*
      q[rho] + I*aMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho] + 
     (2*I)*aMSbar*Nc*z*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho] - 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*
      q[rho] - (2*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*
      q[rho] + (3*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (6*I)*aMSbar*Nc*z*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] + 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho] + 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*
      q[rho] + (6*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] - 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] - 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*
      q[rho] - (4*I)*aMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho] - 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*
      q[rho] - (4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*
      q[rho] - (40*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[rho] + 
     (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*
      q[rho] - (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[nu]*
      q[rho] - (I/2)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*q[rho] + 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*
      q[rho] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[nu]*q[rho] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[nu]*q[rho] - (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[nu]*q[rho] - (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu]*q[rho] + (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*
      q[rho] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[nu]*q[rho] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu]*q[rho] + (6*I)*aMSbar*betaMSbar*Nc*z*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[nu]*q[rho] + (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[nu]*q[rho] - (7*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[rho] + (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[rho] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[rho] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu]*q[rho] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[nu]*q[rho] - (6*I)*aMSbar*betaMSbar*Nc*z*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu]*q[rho] - (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[nu]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*
      q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*
      q[rho] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*
      q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*
      q[nu]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[alpha]*q[nu]*q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*
      q[alpha]*q[nu]*q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*
      q[alpha]*q[nu]*q[rho] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[beta, mu]*delm[alpha, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[alpha]*q[nu]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[nu]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*
      q[nu]*q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[nu]*
      q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*
      q[nu]*q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[nu]*
      q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*
      q[nu]*q[rho] + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[alpha]*q[nu]*q[rho])/
      E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + (2*aMSbar*Nc*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*q[alpha]^2*q[nu]*q[rho])/
      (E^(I*z*q[tau])*q2) + (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
       delm[alpha, sigma, tau]*delmc[a, b]*q[alpha]^2*q[nu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]^2*q[nu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]^2*q[nu]*q[rho])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]^2*q[nu]*q[rho])/q2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
       delm[alpha, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]^3*
       q[nu]*q[rho])/q2 + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]^3*
       q[nu]*q[rho])/(E^(I*z*q[tau])*q2) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho])/(Abs[z]^2*q[beta]) + 
     (2*aMSbar*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho])/q[beta] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho])/q[beta] - 
     (6*aMSbar*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho])/q[beta] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho])/q[beta] + 
     (4*aMSbar*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho])/q[beta] + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[nu]*q[rho] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] + 
     (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[rho] + (2*I)*aMSbar*Nc*z*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] - 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] + 
     I*aMSbar*Nc*z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[rho] - (2*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] - (6*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu]*q[rho] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu]*q[rho] - (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu]*q[rho] - (6*I)*aMSbar*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] + 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] + 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] + 
     (3*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho] - (12*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[nu]*q[rho] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[rho] - (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[rho] + (6*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] - (2*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho] - (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho] + (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho] + (4*I)*aMSbar*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] - 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] - 
     (4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho] + (50*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[rho] + (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[rho] - (4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[rho] + (8*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho] + (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho] - (40*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*
      q[rho] - (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu]*q[rho] + 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho] - 
     (I/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho] + (5*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho] - (6*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho] - (27*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[rho] - (18*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[rho] + (3*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[rho] + (3*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[nu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[rho] + (6*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu]*q[rho] + (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, mu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[nu]*q[rho] + (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[nu]*q[rho] - (7*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[rho] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[rho] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[rho] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[rho] - (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*q[rho] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*q[rho] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*q[rho] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[rho] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[rho] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[nu, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[rho] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[beta]*q[nu]*q[rho] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[nu]*q[rho] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[nu]*
      q[rho] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[nu]*q[rho] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[nu]*
      q[rho] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[nu]*q[rho] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[nu]*
      q[rho] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[nu]*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[nu]*
      q[rho] + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[beta]*q[nu]*q[rho])/
      E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*
       q[nu]*q[rho])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*
       q[nu]*q[rho])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[nu]*
       q[rho])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*
       q[nu]*q[rho])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[nu]*
       q[rho])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*
       q[nu]*q[rho])/E^(I*z*q[tau]) + (2*aMSbar*Nc*delm[alpha, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
       q[rho])/q[alpha] - (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
       q[rho])/q[alpha] - (6*aMSbar*Nc*delm[alpha, tau]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho])/q[alpha] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[rho])/q[alpha] + 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[rho])/q[alpha] - 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu]*q[rho])/2 - 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu]*q[rho])/2 + 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu]*q[rho])/2 + 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu]*q[rho])/2 - 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu]*q[rho] - 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu]*q[rho] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu]*q[rho] + 
     (aMSbar*betaMSbar*Nc*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha]*q[beta]*q[nu]*q[rho])/(2*q2) - 
     (aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 + 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[nu]*q[rho])/(2*q2) - 
     (aMSbar*Nc*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[beta]*q[nu]*q[rho])/q2 + (5*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 - 
     (36*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
       q[beta]*q[nu]*q[rho])/q2 + (6*aMSbar*betaMSbar*Nc*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 + 
     (30*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
       q[beta]*q[nu]*q[rho])/q2 + (8*aMSbar*betaMSbar*Nc*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 - 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[rho])/q2 + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*q[beta]^2*q[nu]*q[rho])/q2 + 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
       q[beta]^2*q[nu]*q[rho])/(E^(I*z*q[tau])*q2) - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]^2*q[nu]*q[rho])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]^2*q[nu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]^2*q[nu]*q[rho])/q2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]^3*q[nu]*
       q[rho])/q2 + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]^3*
       q[nu]*q[rho])/(E^(I*z*q[tau])*q2) - 
     (2*aMSbar*Nc*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*q[alpha]*q[mu]*
       q[nu]*q[rho])/(E^(I*z*q[tau])*q2) + 
     (2*aMSbar*Nc*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*q[alpha]*q[mu]*
       q[nu]*q[rho])/(E^(I*z*q[tau])*q2) - 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu]*q[nu]*q[rho] + 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu]*q[nu]*q[rho] + 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[mu]*q[nu]*q[rho] - 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[mu]*q[nu]*q[rho] - 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[mu]*q[nu]*q[rho] + 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[mu]*q[nu]*q[rho] + (4*aMSbar*Nc*delm[beta, sigma]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*q[nu]*
       q[rho])/q2 - (4*aMSbar*Nc*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*q[nu]*q[rho])/q2 - 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[nu]*q[rho])/q2 + 
     (4*aMSbar*Nc*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[nu]*q[rho])/q2 - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
       q[beta]*q[mu]*q[nu]*q[rho])/q2 + (2*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*q[beta]*q[mu]*q[nu]*
       q[rho])/q2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[beta]*q[mu]*q[nu]*q[rho] - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[nu]*q[rho] - 
     23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[nu]*
      q[rho] + 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[nu]*q[rho] + 39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[nu]*q[rho] - 
     39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[nu]*
      q[rho] - 29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[nu]*q[rho] + 29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[nu]*q[rho] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*q[mu]*q[nu]*
      q[rho] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[mu]*q[nu]*q[rho] + (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta]*q[mu]*q[nu]*q[rho])/q2 - (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta]*q[mu]*q[nu]*q[rho])/q2 - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]^2*q[nu]*q[rho])/
      (E^(I*z*q[tau])*q2) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[alpha, sigma]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[beta]*q[mu]^2*q[nu]*q[rho])/q2 + ((5*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]^2*q[rho] - 
     (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2*
      q[rho] + ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]^2*q[rho] + ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]^2*q[rho] - ((11*I)/2)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]^2*q[rho] - (4*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]^2*q[rho] + 
     (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]^2*q[rho] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[nu]^2*q[rho] - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, sigma]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[nu]^2*q[rho])/E^(I*z*q[tau]) + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, sigma]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*q[nu]^2*q[rho])/
      (E^(I*z*q[tau])*q2) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[alpha, sigma]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[beta]*q[mu]*q[nu]^2*q[rho])/q2 - ((5*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho]^2 + 
     (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[rho]^2 - ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[rho]^2 - ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho]^2 + ((11*I)/2)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[rho]^2 + (4*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[rho]^2 - 
     (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[rho]^2 - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[mu]*q[rho]^2 + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[mu]*q[rho]^2)/E^(I*z*q[tau]) + 
     ((5*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[rho]^2 - (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho]^2 + ((3*I)/2)*aMSbar*betaMSbar*Nc*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[rho]^2 + ((21*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho]^2 - 
     ((11*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho]^2 - 
     (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]*
      q[rho]^2 + (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, sigma]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[nu]*q[rho]^2 + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[alpha, sigma]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[nu]*q[rho]^2 - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, sigma]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[nu]*q[rho]^2)/E^(I*z*q[tau]) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*q[sigma])/z - 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*q[sigma])/(E^(I*z*q[tau])*z) - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*q[sigma])/z + 
     ((2*I)*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*q[sigma])/(E^(I*z*q[tau])*z) - I*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] - 
     (3*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] - 
     ((53*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] + I*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] + 
     I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] + (3*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] + ((53*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[sigma] - I*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[sigma] + (4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] - 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] + (2*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] - (4*I)*aMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[sigma] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma] + 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] + (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] + (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] + I*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] - ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (5*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (97*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - I*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] + ((35*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] - (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[sigma] - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] + (7*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] + (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (8*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (8*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - 
     (28*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (8*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - (22*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[sigma] - (8*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (22*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[sigma] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[sigma] - ((229*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - (2*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[sigma] + ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[sigma] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + ((229*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + (2*I)*aMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - ((123*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - (15*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (8*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (16*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + 
     (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (8*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + (16*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] - (16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (4*I)*aMSbar*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (4*I)*aMSbar*Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (4*I)*aMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + (46*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[sigma] + (4*I)*aMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (46*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, tau]*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[sigma] + (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (44*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (44*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (4*I)*aMSbar*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*q2*z*delm[nu, rho]*delm[alpha, beta, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[nu, rho]*
      delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[sigma] + 
     (4*I)*aMSbar*Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*
      q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] + (24*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[sigma] - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, tau]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      Abs[z]^2 - ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + (5*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma] + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - (I/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[sigma] - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((30*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[sigma] - ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + (I/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[sigma] + ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma] - 
     ((8*I)*aMSbar*Nc*z*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 - I*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma] + 
     ((8*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 - ((52*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((44*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - ((27*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma] + 
     ((72*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((32*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((32*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((27*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[sigma] - ((72*I)*aMSbar*betaMSbar*
       E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((72*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*delm[mu, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, beta]*
       delm[mu, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
       delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[sigma])/Abs[z]^2 + ((8*I)*aMSbar*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 - ((16*I)*aMSbar*betaMSbar*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 + ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 - ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((16*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, beta, nu, 
        tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 - (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[sigma] - ((48*I)*aMSbar*betaMSbar*
       E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     (10*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma] + 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/
      Abs[z]^2 + (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma] + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 - 
     (7*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma] - 
     ((48*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[sigma])/Abs[z]^2 + 
     ((25*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[sigma] - ((7*I)/2)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[sigma] - ((25*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[sigma] + ((7*I)/2)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[sigma] + (17*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*z*delm[beta, nu]*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[sigma] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[sigma] - 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[sigma] + 
     (15*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[sigma] - 
     (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[sigma] + (4*I)*aMSbar*betaMSbar*Nc*q2*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[sigma] + (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] - (4*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 12]*q[sigma] + (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[sigma] - (6*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 13]*q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[sigma] + ((2*I)*aMSbar*Nc*q2*Abs[z]*
       delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[sigma])/E^(I*z*q[tau]) - 
     ((2*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[sigma])/E^(I*z*q[tau]) - 
     ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[sigma])/E^(I*z*q[tau]) + 
     ((6*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[sigma])/E^(I*z*q[tau]) + 
     ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[sigma])/E^(I*z*q[tau]) - 
     ((4*I)*aMSbar*Nc*q2*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[sigma])/E^(I*z*q[tau]) + 
     (4*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[alpha] - 
     (12*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] + 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] + 
     (12*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] - 
     (12*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] - 
     (4*aMSbar*Nc*q2*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, nu]*delm[alpha, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] + 
     (4*aMSbar*Nc*q2*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[alpha] + 
     (8*aMSbar*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[sigma])/q[alpha] - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[nu, rho]*delm[alpha, beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma])/q[alpha] - 
     (8*aMSbar*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[sigma])/q[alpha] + 
     (8*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[sigma])/q[alpha] - 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/(Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delm[alpha, beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delm[alpha, beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*Nc*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
       delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (8*aMSbar*Nc*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
       delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (4*aMSbar*Nc*delm[alpha, tau]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/(Abs[z]^2*q[alpha]) + (4*aMSbar*Nc*delm[alpha, tau]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/(Abs[z]^2*q[alpha]) - (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, tau]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     (16*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     (16*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     2*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*
      q[sigma] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[sigma] + 
     2*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[alpha]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*
      q[sigma] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[alpha]*q[sigma] + 
     4*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma] + 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*
      q[sigma] - 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma] - 
     4*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma] - 3*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*
      q[sigma] + 41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma] + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*
       q[sigma])/2 - (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
       q[alpha]*q[sigma])/2 + 2*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 6*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[sigma] + 79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 
     2*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
      q[sigma] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 
     79*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 
     (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
       delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*
       q[sigma])/2 + (21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[alpha]*q[sigma])/2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*
      Abs[z]^2*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] + 5*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma] - 
     4*aMSbar*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] - 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] + 
     4*aMSbar*Nc*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] + 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*
      q[sigma] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[sigma] + 18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] - 18*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma] - 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*
      q[sigma] + 25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[sigma] - 21*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[sigma] + 21*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[alpha]*q[sigma] - 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[alpha]*q[sigma] - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma])/2 + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma])/2 + 
     2*aMSbar*Nc*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma] - 2*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma] - 2*aMSbar*Nc*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[sigma] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
      q[sigma] + 10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 
     10*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 
     2*aMSbar*Nc*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[sigma] + 2*aMSbar*Nc*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[sigma] - 6*aMSbar*Nc*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] + 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[sigma] + 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[alpha]*q[sigma] + 6*aMSbar*Nc*delm[beta, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 
     5*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 33*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 10*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] + 10*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma] - 17*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] - 13*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 
     6*aMSbar*Nc*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[sigma] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[sigma] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[sigma] - 6*aMSbar*Nc*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[sigma] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[sigma] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
      q[sigma] + 4*aMSbar*Nc*delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[sigma] - 63*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[sigma] - 4*aMSbar*Nc*delm[beta, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 63*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 26*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] - 26*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] - 
     4*aMSbar*Nc*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] + 4*aMSbar*Nc*delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[alpha]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] + 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] - 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
      q[sigma] - (4*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[sigma])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[sigma])/q[beta] + 
     (4*aMSbar*Nc*q2*delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, nu]*delm[beta, mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[beta] - 
     (4*aMSbar*Nc*q2*delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[sigma])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*q2*delm[alpha, mu]*delm[beta, nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[sigma])/q[beta] + 
     (8*aMSbar*Nc*delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[sigma])/(Abs[z]^2*q[beta]) - 
     (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[alpha, mu]*delm[beta, tau]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[sigma])/(Abs[z]^2*q[beta]) - (8*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
       delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) + (8*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
       delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[sigma])/
      (Abs[z]^2*q[beta]) - (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, tau]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[sigma])/
      (Abs[z]^2*q[beta]) + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
       delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/(Abs[z]^2*q[beta]) + (4*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[sigma])/(Abs[z]^2*q[beta]) - (4*aMSbar*E^(I*z*q[tau])*Nc*
       delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((2*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[sigma])/
      (Abs[z]^2*q[beta]) + ((2*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*
       q[sigma])/(Abs[z]^2*q[beta]) - ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((6*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[sigma])/
      (Abs[z]^2*q[beta]) - ((6*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[sigma])/(Abs[z]^2*q[beta]) + ((6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[sigma])/
      (Abs[z]^2*q[beta]) + ((4*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
       q[sigma])/(Abs[z]^2*q[beta]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[alpha]*q[sigma])/(Abs[z]^2*q[beta]) - aMSbar*Nc*delm[alpha, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[sigma] + 
     aMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[beta]*q[sigma] - 3*aMSbar*Nc*delm[alpha, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] + 
     3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] + 
     3*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*
      q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma])/2 + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[sigma])/2 + 
     6*aMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] - 41*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[sigma] - 10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] + 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] - 
     6*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] + 41*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[sigma] + 10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] - 
     16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma])/2 - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[sigma])/2 + 
     3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[sigma] - 3*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] + 40*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] - 40*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] - 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] + 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[sigma] - 
     14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[sigma] + 14*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*
      q[sigma] + 15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[sigma] - 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[sigma] + 
     19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[sigma] - 19*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*
      q[sigma] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*
      q[sigma] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[beta]*
      q[sigma] + (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[sigma])/2 - 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]*q[sigma])/2 + aMSbar*Nc*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[sigma] - 
     aMSbar*Nc*delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[beta]*q[sigma] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] - 2*aMSbar*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[sigma] + 2*aMSbar*Nc*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[sigma] + 3*aMSbar*Nc*delm[alpha, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] - 
     3*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] + 3*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[sigma] + 
     7*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 11*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] - 7*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[sigma] - 11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 
     6*aMSbar*Nc*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[sigma] - 6*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[sigma] + 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[sigma] - 6*aMSbar*Nc*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[sigma] + 6*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[sigma] - 16*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, nu]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 33*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] - 33*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] - 
     22*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] + 
     22*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[sigma] + 8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[sigma] - 4*aMSbar*Nc*delm[nu, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[sigma] + 4*aMSbar*Nc*delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[beta]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*
      q[sigma] - 32*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 
     32*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 16*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] - 16*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[beta]*q[sigma] + 
     ((2*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[sigma])/
      (Abs[z]^2*q[alpha]) - ((2*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
       q[sigma])/(Abs[z]^2*q[alpha]) + ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[beta]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[beta]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[sigma])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*
       q[sigma])/(Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[beta]*q[sigma])/(Abs[z]^2*q[alpha]) + I*aMSbar*Nc*z*delm[mu, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*
      q[sigma] - I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[sigma] - 
     I*aMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[sigma] + 
     I*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[sigma] - 
     (5*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] + 
     (5*I)*aMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] + 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] - 
     (24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[sigma] - 
     (4*I)*aMSbar*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] + 
     (4*I)*aMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[sigma] - 
     E^(I*z*q[tau])*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*q[mu]*
      q[sigma] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*q[mu]*q[sigma] + 
     (aMSbar*betaMSbar^2*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delmc[a, b]*q[mu]*q[sigma])/2 - 4*aMSbar*E^(I*z*q[tau])*EulerGamma*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*q[mu]*q[sigma] - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*EulerGamma*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*q[mu]*q[sigma] - 
     (delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) - (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*
       delmc[a, b]*q[mu]*q[sigma])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar^2*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*q[mu]*
       q[sigma])/(2*E^(I*z*q[tau])) - (4*aMSbar*EulerGamma*Nc*delm[alpha, nu]*
       delm[beta, rho]*delmc[a, b]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     (2*aMSbar*betaMSbar*EulerGamma*Nc*delm[alpha, nu]*delm[beta, rho]*
       delmc[a, b]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*q[mu]*q[sigma] - (2*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, rho]*delm[mu, tau]*delmc[a, b]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*q[mu]*q[sigma] - 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*
       delmc[a, b]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     (2*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*q[mu]*q[sigma] - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu, tau]*
      delmc[a, b]*q[mu]*q[sigma] - (2*aMSbar*Nc*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*q[mu]*q[sigma])/E^(I*z*q[tau]) + 
     10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[sigma] + 28*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[sigma] + 4*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[sigma] + 4*aMSbar*Nc*delm[alpha, nu]*
      delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[mu]*q[sigma] + 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[mu]*q[sigma] + 8*aMSbar*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] - 24*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[sigma] - 185*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 15*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[sigma] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[sigma] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[sigma] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] + 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[mu]*q[sigma] - 8*aMSbar*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] + 14*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] + 301*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma])/2 + 
     14*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 131*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] + 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma])/2 - 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] + 2*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma] - 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] - 11*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[sigma] - 11*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] + 6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*
      q[sigma] - 144*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     144*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 33*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] - 
     5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[sigma] - 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[sigma] - 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[sigma] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[sigma] - 7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] - 
     12*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma] - 
     12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*
      q[sigma] - (33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[mu]*q[sigma])/2 + (7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
       delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma])/2 - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*
      q[sigma] + 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*
      q[sigma] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] + 13*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] + 15*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] - 25*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] - 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] + 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*
      q[sigma] + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[sigma] - 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[sigma] - 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] - 8*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] - 8*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] + 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, nu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, nu]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[sigma] - 
     3*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[sigma] - 
     (41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma])/2 - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma] - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma] - 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*
      q[sigma] - 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[mu]*q[sigma] + 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] + 94*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 38*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] - 14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] + 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 9*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 9*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 
     12*aMSbar*betaMSbar*Nc*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] + 12*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, beta, nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] - (251*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma])/2 - 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     (61*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu]*q[sigma])/2 - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 76*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 44*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 76*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 
     2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 44*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 4*aMSbar*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] - 2*aMSbar*betaMSbar*Nc*delm[nu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 
     8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] - 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 39*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     4*aMSbar*Nc*delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] - 57*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] + 4*aMSbar*Nc*delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 
     57*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 39*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] + 6*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[mu]*q[sigma] - 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] - 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*
      q[sigma] + 52*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] - 
     52*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] + 40*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] - 
     40*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] + 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] - 
     40*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] - 
     4*aMSbar*Nc*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] + 8*aMSbar*betaMSbar*Nc*
      delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[mu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*
      q[sigma] - 32*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] + 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*
      q[sigma] + 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] - 
     32*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*Log[4]*q[mu]*q[sigma] + 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delmc[a, b]*Log[4]*q[mu]*q[sigma] + 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*Log[4]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + (aMSbar*betaMSbar*Nc*delm[alpha, nu]*
       delm[beta, rho]*delmc[a, b]*Log[4]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delmc[a, b]*Log[q2/mubar2]*q[mu]*q[sigma])/2 - 
     (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[sigma])/(2*E^(I*z*q[tau])) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[mu]*q[sigma] + 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[sigma])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[nu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[mu]*q[sigma] + 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[sigma])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[mu]*q[sigma] + 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[rho, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[sigma])/E^(I*z*q[tau]) + 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*Log[q2/mubar2]*q[mu]*q[sigma] + 
     (aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
      Log[q2*z^2]*q[mu]*q[sigma] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*Log[q2*z^2]*q[mu]*
      q[sigma] - (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       Log[q2*z^2]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       Log[q2*z^2]*q[mu]*q[sigma])/E^(I*z*q[tau]) - 
     ((4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma])/
      (Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*Nc*z*delm[nu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
       q[sigma])/(Abs[z]^2*q[alpha]) - ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[alpha, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/
      (Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*Nc*z*delm[beta, nu]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*
       q[sigma])/(Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, nu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[mu]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*Nc*z*delm[nu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[mu]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[nu, rho]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma])/
      (Abs[z]^2*q[alpha]) + (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[alpha]*q[mu]*q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[mu]*q[sigma] + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, tau]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[mu]*q[sigma] + I*aMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma] + 
     (2*I)*aMSbar*Nc*z*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma] - 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*
      q[sigma] - (2*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*
      q[sigma] + (3*I)*aMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*
      q[sigma] - (6*I)*aMSbar*Nc*z*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] + 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma] + 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*
      q[sigma] + (6*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] - 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] - 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*
      q[sigma] - (4*I)*aMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (4*I)*aMSbar*Nc*z*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma] - 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*
      q[sigma] - (4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[sigma] - 
     (40*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[sigma] + 
     (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*
      q[sigma] - (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*
      q[sigma] - (I/2)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[sigma] + 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*
      q[sigma] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*
      q[sigma] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[mu]*q[sigma] - (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[mu]*q[sigma] + (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*
      q[sigma] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*
      q[sigma] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[mu]*q[sigma] - 
     (7*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[sigma] + 
     (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[sigma] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
      delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[sigma] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[sigma] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*
      q[sigma] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[alpha]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[alpha]*q[mu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[alpha]*q[mu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[mu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[mu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[mu]*
      q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[mu]*
      q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[mu]*
      q[sigma] + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[alpha]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + (2*aMSbar*Nc*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*q[alpha]^2*q[mu]*q[sigma])/
      (E^(I*z*q[tau])*q2) + (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*
       delm[alpha, rho, tau]*delmc[a, b]*q[alpha]^2*q[mu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]^2*q[mu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[beta, rho]*delm[alpha, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]^2*q[mu]*q[sigma])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]^2*q[mu]*q[sigma])/q2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]^3*
       q[mu]*q[sigma])/q2 + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]^3*
       q[mu]*q[sigma])/(E^(I*z*q[tau])*q2) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     (2*aMSbar*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma])/q[beta] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[sigma])/q[beta] - 
     (6*aMSbar*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma])/q[beta] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[sigma])/q[beta] + 
     (4*aMSbar*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma])/q[beta] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[sigma])/q[beta] + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[sigma] + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[sigma] + (2*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma] - 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma] - 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[sigma] + I*aMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[sigma] - (2*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[sigma] - (6*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] + 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] + 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[sigma] + (3*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[sigma] + (6*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] - 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] - 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] + 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[sigma] + (4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] - 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[sigma] - (4*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] + 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[sigma] - (4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*
      q[sigma] + (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*
      q[sigma] - (40*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[sigma] - 
     (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu]*
      q[sigma] + ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[mu]*q[sigma] - (I/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[sigma] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[mu]*q[sigma] - (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu]*q[sigma] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[mu]*q[sigma] + (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[sigma] + (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[mu]*q[sigma] + 
     (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[sigma] - (7*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*q[sigma] + 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[sigma] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[sigma] - (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[sigma] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[beta]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[mu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[mu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[mu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[mu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[mu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[mu]*
      q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[mu]*
      q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[mu]*
      q[sigma] + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[beta]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[mu]*q[sigma])/
      E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[mu]*
       q[sigma])/E^(I*z*q[tau]) + (2*aMSbar*Nc*delm[alpha, tau]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma])/q[alpha] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[sigma])/q[alpha] - 
     (6*aMSbar*Nc*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma])/q[alpha] + 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[sigma])/q[alpha] + 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma])/q[alpha] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[sigma])/q[alpha] - 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu]*q[sigma])/2 - 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[mu]*q[sigma])/2 + 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu]*q[sigma])/2 + 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[mu]*q[sigma])/2 - 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu]*q[sigma] - 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[nu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[nu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[mu]*q[sigma] + 
     (aMSbar*betaMSbar*Nc*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha]*q[beta]*q[mu]*q[sigma])/(2*q2) - 
     (aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 + 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[mu]*q[sigma])/(2*q2) - 
     (aMSbar*Nc*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[beta]*q[mu]*q[sigma])/q2 + (5*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[mu]*q[sigma])/
      q2 - (36*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
       q[beta]*q[mu]*q[sigma])/q2 + (6*aMSbar*betaMSbar*Nc*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[sigma])/
      q2 - (8*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 + 
     (30*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
       q[beta]*q[mu]*q[sigma])/q2 + (8*aMSbar*betaMSbar*Nc*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[sigma])/
      q2 + (4*aMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 - 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[nu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[mu]*q[sigma])/q2 + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu, tau]*
       delmc[a, b]*q[beta]^2*q[mu]*q[sigma])/q2 + 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*q[beta]^2*
       q[mu]*q[sigma])/(E^(I*z*q[tau])*q2) - 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]^2*q[mu]*q[sigma])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]^2*q[mu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]^2*q[mu]*q[sigma])/q2 - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
       delm[beta, nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]^3*q[mu]*
       q[sigma])/q2 + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]^3*
       q[mu]*q[sigma])/(E^(I*z*q[tau])*q2) + ((5*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]^2*q[sigma] - 
     (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2*
      q[sigma] + ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]^2*
      q[sigma] + ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]^2*q[sigma] - ((11*I)/2)*aMSbar*betaMSbar*
      Nc*z*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[mu]^2*q[sigma] - (4*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]^2*q[sigma] + 
     (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]^2*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[mu]^2*q[sigma] - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[mu]^2*q[sigma])/E^(I*z*q[tau]) + 
     E^(I*z*q[tau])*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*q[nu]*
      q[sigma] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*q[nu]*q[sigma] - 
     (aMSbar*betaMSbar^2*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delmc[a, b]*q[nu]*q[sigma])/2 + 4*aMSbar*E^(I*z*q[tau])*EulerGamma*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*q[nu]*q[sigma] + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*EulerGamma*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*q[nu]*q[sigma] + 
     (delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) + (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*
       delmc[a, b]*q[nu]*q[sigma])/E^(I*z*q[tau]) - 
     (aMSbar*betaMSbar^2*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*q[nu]*
       q[sigma])/(2*E^(I*z*q[tau])) + (4*aMSbar*EulerGamma*Nc*delm[alpha, mu]*
       delm[beta, rho]*delmc[a, b]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     (2*aMSbar*betaMSbar*EulerGamma*Nc*delm[alpha, mu]*delm[beta, rho]*
       delmc[a, b]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*q[nu]*q[sigma] + (2*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, rho]*delm[nu, tau]*delmc[a, b]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*q[nu]*q[sigma] + 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*
       delmc[a, b]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     (2*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + 2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*q[nu]*q[sigma] + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu, tau]*
      delmc[a, b]*q[nu]*q[sigma] + (2*aMSbar*Nc*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*q[nu]*q[sigma])/E^(I*z*q[tau]) - 
     10*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] - 28*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] + 4*aMSbar*Nc*delm[alpha, beta]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] - 4*aMSbar*Nc*delm[alpha, mu]*
      delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[nu]*q[sigma] - 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 1]*q[nu]*q[sigma] - 8*aMSbar*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] + 24*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[sigma] + 185*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 15*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[sigma] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[sigma] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[sigma] + 4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     3*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*
      q[sigma] + 4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu]*q[sigma] - aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] - 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[nu]*q[sigma] + 8*aMSbar*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     6*aMSbar*betaMSbar*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] - 14*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[sigma] - 301*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma])/2 - 
     14*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 131*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[sigma] + 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] - 
     (aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma])/2 + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] - 2*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[sigma] - 8*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[sigma] + 17*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 11*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] + 
     11*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*
      q[sigma] + 144*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 
     26*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 
     144*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 4*aMSbar*Nc*delm[alpha, beta]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 
     33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[sigma] + 5*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[sigma] - 33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 5*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 7*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 27*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 
     7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 
     12*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma] + 
     12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*
      q[sigma] + (33*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
       delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[sigma])/2 - (7*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
       delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma])/2 + 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*
      q[sigma] - 13*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*
      q[sigma] + 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] - 13*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] - 15*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] + 25*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] + 
     25*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] - 
     15*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*
      q[sigma] - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*
      q[sigma] + 4*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*
      q[sigma] + 8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] + 8*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] + 8*aMSbar*betaMSbar*Nc*q2*
      Abs[z]^2*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] - 8*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[beta, mu]*delm[alpha, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*Abs[z]^2*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*q2*Abs[z]^2*delm[alpha, mu]*delm[beta, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[sigma] + 
     3*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[sigma] + 
     (41*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma])/2 + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma] + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma] + 
     2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*
      q[sigma] + 2*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 7]*q[nu]*q[sigma] - 5*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] - 94*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     38*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 38*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] + 14*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] - 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 9*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] - 27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma] + 4*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     27*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 9*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, beta]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 6*aMSbar*betaMSbar*Nc*
      delm[alpha, beta]*delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, beta]*
      delm[mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 
     12*aMSbar*betaMSbar*Nc*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] - 12*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, beta, mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[nu]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] + (251*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma])/2 + 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     (61*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu]*q[sigma])/2 + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 76*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 44*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 76*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 
     2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 44*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 4*aMSbar*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] + 2*aMSbar*betaMSbar*Nc*delm[mu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 
     8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delm[alpha, beta, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     22*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] + 4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 39*aMSbar*betaMSbar*Nc*
      delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     4*aMSbar*Nc*delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] + 57*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] - 4*aMSbar*Nc*delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 6*aMSbar*betaMSbar*Nc*
      delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[sigma] + 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 
     57*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 39*aMSbar*betaMSbar*Nc*
      delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*delm[alpha, beta]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] - 6*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, beta]*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma] + 12*aMSbar*betaMSbar*Nc*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] + 12*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*
      q[sigma] - 52*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] + 
     52*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] - 40*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] + 
     40*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] - 
     40*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] + 
     40*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] + 
     4*aMSbar*Nc*delm[mu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] - 8*aMSbar*betaMSbar*Nc*
      delm[mu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[nu]*q[sigma] - 4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*
      q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
      delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*
      q[sigma] + 32*aMSbar*betaMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] - 
     32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*
      q[sigma] - 32*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] + 
     32*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]*q[sigma] - 2*aMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*Log[4]*q[nu]*q[sigma] - 
     aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delmc[a, b]*Log[4]*q[nu]*q[sigma] - 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*Log[4]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - (aMSbar*betaMSbar*Nc*delm[alpha, mu]*
       delm[beta, rho]*delmc[a, b]*Log[4]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delmc[a, b]*Log[q2/mubar2]*q[nu]*q[sigma])/2 + 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[sigma])/(2*E^(I*z*q[tau])) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[mu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[nu]*q[sigma] - 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[sigma])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[nu]*q[sigma] - 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[sigma])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*Log[q2/mubar2]*q[nu]*q[sigma] - 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[rho, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[sigma])/E^(I*z*q[tau]) - 
     aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*Log[q2/mubar2]*q[nu]*q[sigma] - 
     (aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
       Log[q2/mubar2]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      Log[q2*z^2]*q[nu]*q[sigma] + aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*Log[q2*z^2]*q[nu]*
      q[sigma] + (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       Log[q2*z^2]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     (aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       Log[q2*z^2]*q[nu]*q[sigma])/E^(I*z*q[tau]) + 
     ((4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma])/
      (Abs[z]^2*q[alpha]) - ((8*I)*aMSbar*Nc*z*delm[mu, rho]*
       delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
       q[sigma])/(Abs[z]^2*q[alpha]) + ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[mu, rho]*delm[alpha, beta, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((4*I)*aMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[alpha, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/
      (Abs[z]^2*q[alpha]) - ((4*I)*aMSbar*Nc*z*delm[beta, mu]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
       q[sigma])/(Abs[z]^2*q[alpha]) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
       delm[beta, mu]*delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[nu]*q[sigma])/(Abs[z]^2*q[alpha]) + 
     ((8*I)*aMSbar*Nc*z*delm[mu, rho]*delm[alpha, beta, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[nu]*q[sigma])/(Abs[z]^2*q[alpha]) - 
     ((8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[mu, rho]*delm[alpha, beta, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma])/
      (Abs[z]^2*q[alpha]) - (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*
      q[alpha]*q[nu]*q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[nu]*q[sigma] - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, tau]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
      q[alpha]*q[nu]*q[sigma] - I*aMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma] - 
     (2*I)*aMSbar*Nc*z*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma] + 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*
      q[sigma] + (2*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*
      q[sigma] - (3*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*
      q[sigma] + (6*I)*aMSbar*Nc*z*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] - 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma] - 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*
      q[sigma] - (6*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] + 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] + 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*
      q[sigma] + (4*I)*aMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (4*I)*aMSbar*Nc*z*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma] + 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*
      q[sigma] + (4*I)*aMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[sigma] + 
     (40*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[sigma] - 
     (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*
      q[sigma] + (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[nu]*
      q[sigma] + (I/2)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*q[sigma] - 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*
      q[sigma] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*
      q[sigma] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
      q[nu]*q[sigma] + (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[alpha]*q[nu]*q[sigma] - (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*
      q[sigma] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*
      q[sigma] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[nu]*q[sigma] + 
     (7*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*q[sigma] - 
     (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[sigma] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*
      delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[sigma] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[sigma] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*Nc*z*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[alpha, mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*
      q[sigma] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[alpha]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[alpha]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[alpha]*q[nu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[alpha]*q[nu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[nu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[alpha]*q[nu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[alpha]*q[nu]*
      q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[nu]*
      q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
      delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[nu]*
      q[sigma] - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[alpha]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - (2*aMSbar*Nc*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*q[alpha]^2*q[nu]*q[sigma])/
      (E^(I*z*q[tau])*q2) - (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*
       delm[alpha, rho, tau]*delmc[a, b]*q[alpha]^2*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]^2*q[nu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[beta, rho]*delm[alpha, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]^2*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[alpha, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]^2*q[nu]*q[sigma])/q2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, mu]*
       delm[alpha, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]^3*
       q[nu]*q[sigma])/q2 - ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*
       delm[alpha, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[alpha]^3*
       q[nu]*q[sigma])/(E^(I*z*q[tau])*q2) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) + 
     ((4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[beta, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma])/(Abs[z]^2*q[beta]) - 
     (2*aMSbar*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma])/q[beta] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[sigma])/q[beta] + 
     (6*aMSbar*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma])/q[beta] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[sigma])/q[beta] - 
     (4*aMSbar*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma])/q[beta] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[sigma])/q[beta] - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[beta]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[sigma] - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[sigma] - (2*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma] + 
     (5*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma] + 
     (34*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[sigma] - I*aMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[sigma] + (2*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (36*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[sigma] + (6*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] - 
     (9*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] - 
     (102*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[sigma] - (3*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma] + 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[sigma] - (6*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] + 
     (2*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] + 
     (10*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] - 
     (30*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[sigma] - (4*I)*aMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[mu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] + 
     (110*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[sigma] + (4*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] - 
     (50*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma] - 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[sigma] + (4*I)*aMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[sigma] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, tau]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*
      q[sigma] - (40*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*
      q[sigma] + (40*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[sigma] + 
     (I/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu]*
      q[sigma] - ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
      q[beta]*q[nu]*q[sigma] + (I/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*
      q[sigma] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, mu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]*
      q[nu]*q[sigma] + (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu]*q[sigma] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
      q[beta]*q[nu]*q[sigma] - (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*
      q[sigma] - (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*
      q[sigma] - (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[sigma] - 
     (12*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[beta]*q[nu]*q[sigma] - 
     (25*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[sigma] + (7*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*q[sigma] - 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[sigma] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[sigma] + (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*
      q[sigma] + (6*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*q[sigma] + 
     (6*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[beta]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*q[sigma] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[sigma] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[nu, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[beta]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 12]*q[beta]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[nu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 13]*q[beta]*q[nu]*
      q[sigma] - (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[nu]*
      q[sigma] + (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[beta]*q[nu]*
      q[sigma] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[nu]*
      q[sigma] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 15]*q[beta]*q[nu]*
      q[sigma] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[nu]*
      q[sigma] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
      delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]*q[nu]*
      q[sigma] - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 17]*q[beta]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[nu]*q[sigma])/
      E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 18]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 19]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((2*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 20]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[nu]*
       q[sigma])/E^(I*z*q[tau]) - (2*aMSbar*Nc*delm[alpha, tau]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma])/q[alpha] + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[sigma])/q[alpha] + 
     (6*aMSbar*Nc*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma])/q[alpha] - 
     (6*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[sigma])/q[alpha] - 
     (4*aMSbar*Nc*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma])/q[alpha] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, tau]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[sigma])/q[alpha] + 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu]*q[sigma])/2 + 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[beta]*q[nu]*q[sigma])/2 - 
     (aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu]*q[sigma])/2 - 
     (37*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[beta]*q[nu]*q[sigma])/2 + 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu]*q[sigma] + 
     18*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[beta]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[mu, rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu]*q[sigma] - 
     6*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[mu, rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[beta]*q[nu]*q[sigma] - 
     (aMSbar*betaMSbar*Nc*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[alpha]*q[beta]*q[nu]*q[sigma])/(2*q2) + 
     (aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 - 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[beta]*q[nu]*q[sigma])/(2*q2) + 
     (aMSbar*Nc*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*
       q[beta]*q[nu]*q[sigma])/q2 - (5*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[nu]*q[sigma])/
      q2 + (36*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*
       q[beta]*q[nu]*q[sigma])/q2 - (6*aMSbar*betaMSbar*Nc*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[sigma])/
      q2 + (8*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 - 
     (30*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*
       q[beta]*q[nu]*q[sigma])/q2 - (8*aMSbar*betaMSbar*Nc*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[sigma])/
      q2 - (4*aMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 + 
     (8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 10]*q[alpha]*q[beta]*q[nu]*q[sigma])/q2 - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu, tau]*
       delmc[a, b]*q[beta]^2*q[nu]*q[sigma])/q2 - 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*q[beta]^2*
       q[nu]*q[sigma])/(E^(I*z*q[tau])*q2) + 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[beta]^2*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[beta]^2*q[nu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[beta, rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]^2*q[nu]*q[sigma])/q2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*
       delm[beta, mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*q[beta]^3*q[nu]*
       q[sigma])/q2 - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*
       delm[beta, rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]^3*
       q[nu]*q[sigma])/(E^(I*z*q[tau])*q2) + 
     (2*aMSbar*Nc*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*q[alpha]*q[mu]*
       q[nu]*q[sigma])/(E^(I*z*q[tau])*q2) - 
     (2*aMSbar*Nc*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*q[alpha]*q[mu]*
       q[nu]*q[sigma])/(E^(I*z*q[tau])*q2) + 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu]*q[nu]*q[sigma] - 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu]*q[nu]*q[sigma] - 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[mu]*q[nu]*q[sigma] + 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[alpha]*q[mu]*q[nu]*q[sigma] + 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[mu]*q[nu]*q[sigma] - 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[mu]*q[nu]*q[sigma] - (4*aMSbar*Nc*delm[beta, rho]*
       delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*q[nu]*
       q[sigma])/q2 + (4*aMSbar*Nc*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[alpha]*q[mu]*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[nu]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[nu]*q[sigma])/q2 + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
       q[beta]*q[mu]*q[nu]*q[sigma])/q2 - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
       q[beta]*q[mu]*q[nu]*q[sigma])/q2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*Abs[z]^2*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[nu]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[nu]*
      q[sigma] + 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[beta]*q[mu]*q[nu]*q[sigma] - 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[nu]*q[sigma] - 
     39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
      delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[nu]*
      q[sigma] + 39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[nu]*q[sigma] + 29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[nu]*q[sigma] - 
     29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[nu]*
      q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[mu]*q[nu]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[beta]*q[mu]*q[nu]*q[sigma] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[nu]*q[sigma])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[nu]*q[sigma])/q2 + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[mu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]^2*q[nu]*q[sigma])/
      (E^(I*z*q[tau])*q2) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[alpha, rho]*delm[mu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[beta]*q[mu]^2*q[nu]*q[sigma])/q2 - ((5*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]^2*q[sigma] + 
     (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2*
      q[sigma] - ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]^2*
      q[sigma] - ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]^2*q[sigma] + ((11*I)/2)*aMSbar*betaMSbar*
      Nc*z*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 10]*q[nu]^2*q[sigma] + (4*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]^2*q[sigma] - 
     (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]^2*q[sigma] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 14]*q[nu]^2*q[sigma] + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delm[nu, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[nu]^2*q[sigma])/E^(I*z*q[tau]) - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[beta, rho]*delm[nu, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[alpha]*q[mu]*q[nu]^2*q[sigma])/
      (E^(I*z*q[tau])*q2) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[alpha, rho]*delm[nu, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[beta]*q[mu]*q[nu]^2*q[sigma])/q2 - 3*aMSbar*betaMSbar*Nc*
      delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] - 5*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] + 
     3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] + 
     3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] - 
     3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[rho]*q[sigma] + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] - 
     11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] - 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] + 
     11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] + 
     13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[rho]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[rho, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] + 
     8*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] + 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, nu]*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] - 
     8*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] - 
     8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, mu]*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[rho]*q[sigma] - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
       q[alpha]*q[mu]*q[rho]*q[sigma])/q2 + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
       q[alpha]*q[mu]*q[rho]*q[sigma])/q2 + 5*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*Abs[z]^2*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*q[rho]*q[sigma] - 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[mu]*
      q[rho]*q[sigma] - 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[mu]*q[rho]*q[sigma] + 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[rho]*q[sigma] + 
     39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, nu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[rho]*
      q[sigma] - 39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[mu]*q[rho]*q[sigma] - 29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[rho]*q[sigma] + 
     29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, nu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*
      q[rho]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[mu]*q[rho]*q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[alpha]*q[mu]*q[rho]*q[sigma] + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[rho]*q[sigma])/q2 - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[mu]*q[rho]*q[sigma])/q2 - 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*q[beta]*q[mu]*
       q[rho]*q[sigma])/(E^(I*z*q[tau])*q2) + 
     (2*aMSbar*Nc*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*q[beta]*q[mu]*
       q[rho]*q[sigma])/(E^(I*z*q[tau])*q2) - 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho]*q[sigma] + 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[mu]*q[rho]*q[sigma] + 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho]*q[sigma] - 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[mu]*q[rho]*q[sigma] - 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[mu]*q[rho]*q[sigma] + 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[mu]*q[rho]*q[sigma] + (4*aMSbar*Nc*delm[alpha, nu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu]*q[rho]*
       q[sigma])/q2 - (4*aMSbar*Nc*delm[alpha, nu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[mu]*q[rho]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[alpha, nu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[mu]*q[rho]*q[sigma])/q2 + 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
       q[alpha]*q[nu]*q[rho]*q[sigma])/q2 - 
     (2*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
       q[alpha]*q[nu]*q[rho]*q[sigma])/q2 - 5*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*Abs[z]^2*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*q[rho]*q[sigma] + 
     5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[nu]*
      q[rho]*q[sigma] + 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[alpha]*q[nu]*q[rho]*q[sigma] - 23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[rho]*q[sigma] - 
     39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, mu]*
      delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[rho]*
      q[sigma] + 39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[alpha]*q[nu]*q[rho]*q[sigma] + 29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[rho]*q[sigma] - 
     29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[beta, mu]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*
      q[rho]*q[sigma] - 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[alpha]*q[nu]*q[rho]*q[sigma] + 8*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[alpha]*q[nu]*q[rho]*q[sigma] - 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*q[rho]*q[sigma])/q2 + 
     (4*aMSbar*E^(I*z*q[tau])*Nc*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[alpha]*q[nu]*q[rho]*q[sigma])/q2 + 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*q[beta]*q[nu]*
       q[rho]*q[sigma])/(E^(I*z*q[tau])*q2) - 
     (2*aMSbar*Nc*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*q[beta]*q[nu]*
       q[rho]*q[sigma])/(E^(I*z*q[tau])*q2) + 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho]*q[sigma] - 3*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[beta]*q[nu]*q[rho]*q[sigma] - 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho]*q[sigma] + 11*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
      q[beta]*q[nu]*q[rho]*q[sigma] + 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[nu]*q[rho]*q[sigma] - 8*aMSbar*betaMSbar*Nc*Abs[z]^2*
      delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[beta]*q[nu]*q[rho]*q[sigma] - (4*aMSbar*Nc*delm[alpha, mu]*
       delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu]*q[rho]*
       q[sigma])/q2 + (4*aMSbar*Nc*delm[alpha, mu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[beta]*q[nu]*q[rho]*q[sigma])/q2 + 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho]*q[sigma])/q2 - 
     (4*aMSbar*Nc*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 8]*q[beta]*q[nu]*q[rho]*q[sigma])/q2 + 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*delm[rho, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[mu]*q[rho]^2*q[sigma])/
      q2 - ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[beta]*q[mu]*q[rho]^2*q[sigma])/
      (E^(I*z*q[tau])*q2) - ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[beta, mu]*delm[rho, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[alpha]*q[nu]*q[rho]^2*q[sigma])/q2 + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[rho, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[beta]*q[nu]*q[rho]^2*q[sigma])/
      (E^(I*z*q[tau])*q2) + ((5*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 8]*q[mu]*q[sigma]^2 - (9*I)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma]^2 + 
     ((3*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma]^2 + 
     ((21*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[mu]*q[sigma]^2 - ((11*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*
      q[mu]*q[sigma]^2 - (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu]*q[sigma]^2 + (4*I)*aMSbar*betaMSbar*Nc*z*
      delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 11]*q[mu]*q[sigma]^2 + (4*I)*aMSbar*E^(I*z*q[tau])*
      Nc*Abs[z]*delm[alpha, rho]*delm[beta, nu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[mu]*q[sigma]^2 - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[mu]*q[sigma]^2)/E^(I*z*q[tau]) - 
     ((5*I)/2)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*
      q[sigma]^2 + (9*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma]^2 - ((3*I)/2)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 9]*q[nu]*q[sigma]^2 - ((21*I)/2)*aMSbar*betaMSbar*
      E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma]^2 + 
     ((11*I)/2)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
      delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma]^2 + 
     (4*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[nu]*q[sigma]^2 - (4*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, rho]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 11]*
      q[nu]*q[sigma]^2 - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
      delm[alpha, rho]*delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*
      F[{q2, q[tau], z}, 14]*q[nu]*q[sigma]^2 + 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 19]*q[nu]*q[sigma]^2)/E^(I*z*q[tau]) - 
     ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[beta, nu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 16]*q[alpha]*q[mu]*q[rho]*q[sigma]^2)/
      q2 + ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[sigma, tau]*
       delmc[a, b]*F[{q2, q[tau], z}, 21]*q[beta]*q[mu]*q[rho]*q[sigma]^2)/
      (E^(I*z*q[tau])*q2) + ((4*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*
       delm[beta, mu]*delm[sigma, tau]*delmc[a, b]*F[{q2, q[tau], z}, 16]*
       q[alpha]*q[nu]*q[rho]*q[sigma]^2)/q2 - 
     ((4*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[sigma, tau]*delmc[a, b]*
       F[{q2, q[tau], z}, 21]*q[beta]*q[nu]*q[rho]*q[sigma]^2)/
      (E^(I*z*q[tau])*q2) + (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*q2*z*
      delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[tau] - (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[tau] - (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[tau] + (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 2]*q[tau] - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] + (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] - (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] + (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] - (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] - (14*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] + (5*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[tau] + (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] - (13*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] - (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] + (13*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] - (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] + (13*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] + (19*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
      Nc*q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] - (13*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[tau] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, sigma]*delm[beta, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] - (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      q2*z*delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] + (8*I)*aMSbar*betaMSbar*Nc*q2*z*
      delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[tau] - ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*
       Nc*z*delm[alpha, sigma]*delm[beta, nu]*delm[mu, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 7]*q[tau])/Abs[z]^2 - 
     ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 7]*q[tau])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[tau])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[tau])/Abs[z]^2 + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[tau])/
      Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[tau])/Abs[z]^2 - 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*
       q[tau])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[tau])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/
      Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[tau])/Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/
      Abs[z]^2 - ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 + 
     ((2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
       delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*
       q[tau])/Abs[z]^2 + ((2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, nu]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau])/
      Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*
       delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[tau])/Abs[z]^2 + ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, nu]*delm[mu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[tau])/Abs[z]^2 - 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
       delm[beta, mu]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau])/
      Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*
       delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*
       q[tau])/Abs[z]^2 - ((24*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
       delm[alpha, rho]*delm[beta, mu]*delm[nu, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 9]*q[tau])/Abs[z]^2 + 
     ((24*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau])/Abs[z]^2 + 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[tau] - 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[mu]*q[tau] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[tau] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[mu]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[mu]*q[tau] + 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*q[tau] - 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[mu]*
      q[tau] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*q[tau] + 
     (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[mu]*
      q[tau] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*q[tau] - 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[mu]*
      q[tau] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[mu]*
      q[tau] - (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[tau] + 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[alpha]*q[nu]*q[tau] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[tau] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[alpha]*q[nu]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, sigma]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[beta, rho]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[alpha]*q[nu]*q[tau] - 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*q[tau] + 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[beta]*q[nu]*
      q[tau] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*q[tau] - 
     (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[nu]*
      q[tau] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*q[tau] + 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[beta]*q[nu]*
      q[tau] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[beta]*q[nu]*
      q[tau] + (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[rho]*
      q[tau] - (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[rho]*
      q[tau] - (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho]*
      q[tau] + (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[rho]*
      q[tau] + (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho]*
      q[tau] - (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[rho]*
      q[tau] - (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[rho]*
      q[tau] + (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[rho]*
      q[tau] + (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[beta]*q[rho]*q[tau] - 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[rho]*q[tau] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[rho]*q[tau] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[rho]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[rho]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[rho]*q[tau] - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[rho]*q[tau] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho]*q[tau] + 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho]*q[tau] - 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho]*q[tau] - 
     (150*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[rho]*q[tau] - 
     (2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[rho]*q[tau] + (12*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[mu]*q[rho]*q[tau] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho]*q[tau] + (158*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[mu]*q[rho]*q[tau] + (2*I)*aMSbar*Nc*z*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho]*
      q[tau] - (66*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho]*q[tau] - 
     (56*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[rho]*q[tau] + 
     (56*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[rho]*q[tau] + 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[rho]*q[tau] - 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[rho]*q[tau] + 
     (33*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[rho]*q[tau] - 
     (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho]*q[tau] + 
     (5*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[rho]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[rho]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[rho]*q[tau] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 12]*q[mu]*q[rho]*q[tau] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[mu]*q[rho]*q[tau] + 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[mu]*q[rho]*q[tau])/E^(I*z*q[tau]) - 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 18]*q[mu]*q[rho]*q[tau])/E^(I*z*q[tau]) + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[rho]*q[tau] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho]*q[tau] - 
     (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[rho]*q[tau] + 
     (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho]*q[tau] + 
     (150*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[rho]*q[tau] + 
     (2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[rho]*q[tau] - (12*I)*aMSbar*betaMSbar*Nc*
      z*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
      q[nu]*q[rho]*q[tau] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho]*q[tau] - (158*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*
      delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*
      q[nu]*q[rho]*q[tau] - (2*I)*aMSbar*Nc*z*delm[alpha, mu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho]*
      q[tau] + (66*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho]*q[tau] + 
     (56*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[rho]*q[tau] - 
     (56*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[rho]*q[tau] - 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[rho]*q[tau] + 
     (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[rho]*q[tau] - 
     (33*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[rho]*q[tau] + 
     (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho]*q[tau] - 
     (5*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[rho]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, sigma]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]*q[rho]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]*q[rho]*q[tau] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 12]*q[nu]*q[rho]*q[tau] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, sigma]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[nu]*q[rho]*q[tau] - 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[nu]*q[rho]*q[tau])/E^(I*z*q[tau]) + 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*
       F[{q2, q[tau], z}, 18]*q[nu]*q[rho]*q[tau])/E^(I*z*q[tau]) - 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma]*q[tau] + 
     (5*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 2]*q[alpha]*q[sigma]*q[tau] + 
     (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma]*q[tau] - 
     (18*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 3]*q[alpha]*q[sigma]*q[tau] - 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma]*q[tau] + 
     (21*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[alpha]*q[sigma]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, nu]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[sigma]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[beta, mu]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[alpha]*q[sigma]*q[tau] - 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[sigma]*q[tau] + 
     (3*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[beta]*q[sigma]*q[tau] + 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[sigma]*q[tau] - 
     (11*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[beta]*q[sigma]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[mu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[sigma]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[nu, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 5]*q[beta]*q[sigma]*q[tau] + 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[mu]*q[sigma]*
      q[tau] - (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma]*
      q[tau] - (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma]*
      q[tau] + (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma]*
      q[tau] + (150*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[mu]*q[sigma]*
      q[tau] + (2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[sigma]*q[tau] - 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[mu]*q[sigma]*q[tau] - 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*q[tau] - 
     (158*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*
      q[tau] - (2*I)*aMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*q[tau] + 
     (66*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*q[tau] + 
     (56*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma]*
      q[tau] - (56*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma]*q[tau] - 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[mu]*q[sigma]*
      q[tau] + (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[mu]*q[sigma]*
      q[tau] - (33*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[mu]*q[sigma]*
      q[tau] + (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma]*
      q[tau] - (5*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[mu]*q[sigma]*q[tau] - 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[sigma]*
      q[tau] + (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, nu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[mu]*q[sigma]*q[tau] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 12]*q[mu]*q[sigma]*q[tau] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, nu]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[mu]*q[sigma]*q[tau] - 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[mu]*q[sigma]*q[tau])/E^(I*z*q[tau]) + 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, nu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 18]*q[mu]*q[sigma]*q[tau])/E^(I*z*q[tau]) - 
     (2*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 1]*q[nu]*q[sigma]*
      q[tau] + (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma]*
      q[tau] + (50*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[nu]*q[sigma]*
      q[tau] - (4*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma]*
      q[tau] - (150*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*q[nu]*q[sigma]*
      q[tau] - (2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma]*q[tau] + 
     (12*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 3]*q[nu]*q[sigma]*q[tau] + 
     (2*I)*aMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*q[tau] + 
     (158*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*
      q[tau] + (2*I)*aMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*q[tau] - 
     (66*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
      F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*q[tau] - 
     (56*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma]*
      q[tau] + (56*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 5]*q[nu]*q[sigma]*q[tau] + 
     (3*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 7]*q[nu]*q[sigma]*
      q[tau] - (17*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[nu]*q[sigma]*
      q[tau] + (33*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[nu]*q[sigma]*
      q[tau] - (27*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma]*
      q[tau] + (5*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[nu]*q[sigma]*q[tau] + 
     (8*I)*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*z*delm[alpha, rho]*
      delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]*q[sigma]*
      q[tau] - (8*I)*aMSbar*betaMSbar*Nc*z*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 11]*q[nu]*q[sigma]*q[tau] - 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 12]*q[nu]*q[sigma]*q[tau] + 
     (8*I)*aMSbar*E^(I*z*q[tau])*Nc*Abs[z]*delm[alpha, rho]*delm[beta, mu]*
      delmc[a, b]*F[{q2, q[tau], z}, 13]*q[nu]*q[sigma]*q[tau] + 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 17]*q[nu]*q[sigma]*q[tau])/E^(I*z*q[tau]) - 
     ((8*I)*aMSbar*Nc*Abs[z]*delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*
       F[{q2, q[tau], z}, 18]*q[nu]*q[sigma]*q[tau])/E^(I*z*q[tau]) - 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 + 
     (3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 + 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 - 
     (3*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 + 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 - 
     (3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 - 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 + 
     (3*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 8]*q[tau]^2)/2 + 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
       delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 - 
     (11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 - 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
       delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 + 
     (11*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 - 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
       delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 + 
     (11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 + 
     (13*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
       delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 - 
     (11*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 9]*q[tau]^2)/2 - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, nu]*
      delm[mu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 + 
     4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, sigma]*delm[mu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, nu]*
      delm[mu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 - 
     4*aMSbar*betaMSbar*Nc*delm[alpha, nu]*delm[beta, rho]*delm[mu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 + 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, sigma]*delm[beta, mu]*
      delm[nu, rho]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 - 
     4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, sigma]*delm[nu, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 - 
     4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*delm[alpha, rho]*delm[beta, mu]*
      delm[nu, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 + 
     4*aMSbar*betaMSbar*Nc*delm[alpha, mu]*delm[beta, rho]*delm[nu, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 10]*q[tau]^2 - 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[rho]*
       q[tau]^2)/2 + (23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[mu]*q[rho]*q[tau]^2)/2 - (39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       Abs[z]^2*delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[mu]*q[rho]*q[tau]^2)/2 + 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*delm[beta, sigma]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[rho]*q[tau]^2)/2 + 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[rho]*
       q[tau]^2)/2 - (11*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*
       delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[rho]*
       q[tau]^2)/2 - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, sigma]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*
      q[mu]*q[rho]*q[tau]^2 + 4*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*
      delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[rho]*
      q[tau]^2 + (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
       q[nu]*q[rho]*q[tau]^2)/2 - (23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       Abs[z]^2*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu]*q[rho]*q[tau]^2)/2 + 
     (39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, sigma]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho]*
       q[tau]^2)/2 - (3*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, mu]*
       delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[rho]*
       q[tau]^2)/2 - (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[rho]*q[tau]^2)/2 + (11*aMSbar*betaMSbar*Nc*Abs[z]^2*
       delm[alpha, mu]*delm[beta, sigma]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[rho]*q[tau]^2)/2 + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, sigma]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[rho]*q[tau]^2 - 
     4*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, mu]*delm[beta, sigma]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[rho]*q[tau]^2 + 
     (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*q[mu]*q[sigma]*
       q[tau]^2)/2 - (23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 3]*
       q[mu]*q[sigma]*q[tau]^2)/2 + (39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       Abs[z]^2*delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*
       F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*q[tau]^2)/2 - 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*delm[beta, rho]*
       delmc[a, b]*F[{q2, q[tau], z}, 4]*q[mu]*q[sigma]*q[tau]^2)/2 - 
     (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
       delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma]*
       q[tau]^2)/2 + (11*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*
       delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*q[mu]*q[sigma]*
       q[tau]^2)/2 + 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
      delm[alpha, rho]*delm[beta, nu]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*
      q[sigma]*q[tau]^2 - 4*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, nu]*
      delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 6]*q[mu]*q[sigma]*
      q[tau]^2 - (5*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 2]*
       q[nu]*q[sigma]*q[tau]^2)/2 + (23*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
       Abs[z]^2*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
       F[{q2, q[tau], z}, 3]*q[nu]*q[sigma]*q[tau]^2)/2 - 
     (39*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*delm[alpha, rho]*
       delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*
       q[tau]^2)/2 + (3*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, mu]*
       delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 4]*q[nu]*q[sigma]*
       q[tau]^2)/2 + (29*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*Abs[z]^2*
       delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[sigma]*q[tau]^2)/2 - (11*aMSbar*betaMSbar*Nc*Abs[z]^2*
       delm[alpha, mu]*delm[beta, rho]*delmc[a, b]*F[{q2, q[tau], z}, 5]*
       q[nu]*q[sigma]*q[tau]^2)/2 - 4*aMSbar*betaMSbar*E^(I*z*q[tau])*Nc*
      Abs[z]^2*delm[alpha, rho]*delm[beta, mu]*delmc[a, b]*
      F[{q2, q[tau], z}, 6]*q[nu]*q[sigma]*q[tau]^2 + 
     4*aMSbar*betaMSbar*Nc*Abs[z]^2*delm[alpha, mu]*delm[beta, rho]*
      delmc[a, b]*F[{q2, q[tau], z}, 6]*q[nu]*q[sigma]*q[tau]^2


 
CMSbarRIprime[{1, 2}, {1, 1}] = 
    1 + aMSbar*Nc*(67/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) + (-11/2 - 14*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (20 + (261*betaMSbar)/2)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-7*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (21*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       ((-1 + 23*betaMSbar)*F[{qbar2, 0, z}, 7])/2 + 
       (6 - 6*betaMSbar + 6*F[{qbar2, 0, z}, 7])/(qbar2*Abs[z]^2) + 
       (2 - 69*betaMSbar)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + ((-4 + betaMSbar)*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{1, 2}, {1, 2}] = aMSbar*Nc*(4*F[{qbar2, 0, z}, 1] + 
      4*(-2 + betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
      (12 + (-12 + 24*betaMSbar)*F[{qbar2, 0, z}, 7])/(qbar2*Abs[z]^2) + 
      (-4 + 20*betaMSbar)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{1, 2}, {2, 1}] = aMSbar*Nc*((5*F[{qbar2, 0, z}, 1])/2 + 
      (37*betaMSbar*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]))/2 + 
      qbar2*Abs[z]^2*((betaMSbar*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]))/
         4 + (5*betaMSbar*(F[{qbar2, 0, z}, 3] - 2*F[{qbar2, 0, z}, 4] + 
           F[{qbar2, 0, z}, 5]))/2) + (2*(3 + betaMSbar) - 
        2*F[{qbar2, 0, z}, 7])/(qbar2*Abs[z]^2) + (-5/2 - betaMSbar/4)*
       F[{qbar2, 0, z}, 7] + (-2 - 5*betaMSbar)*(F[{qbar2, 0, z}, 8] - 
        F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{1, 2}, {2, 2}] = 
    1 + aMSbar*Nc*(31/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 14*betaMSbar*F[{qbar2, 0, z}, 1] + 
       (14 + 76*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-5*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (13*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       (3*(2 + 13*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + 
       (-4*(-4 + betaMSbar) - 56*betaMSbar*F[{qbar2, 0, z}, 7])/
        (qbar2*Abs[z]^2) + (-2 - (105*betaMSbar)/2)*(F[{qbar2, 0, z}, 8] - 
         F[{qbar2, 0, z}, 9]) + (-2 - betaMSbar)*Log[4] + 
       (betaMSbar*Log[qbar2/mubar2])/2 + (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{3, 4}, {1, 1}] = 
    1 + aMSbar*Nc*(67/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 7*(1 + 2*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (8 + 69*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-7*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (21*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       ((-2 + 49*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + (-4 - (99*betaMSbar)/2)*
        (F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + ((-4 + betaMSbar)*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{3, 4}, {1, 2}] = aMSbar*Nc*(-2*F[{qbar2, 0, z}, 1] + 
      (-2 + 10*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
      (2 - 10*betaMSbar)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{3, 4}, {2, 1}] = aMSbar*Nc*(F[{qbar2, 0, z}, 1] + 
      (-6 - 43*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
      qbar2*Abs[z]^2*(-1/2*(betaMSbar*(F[{qbar2, 0, z}, 2] - 
           F[{qbar2, 0, z}, 3])) - 5*betaMSbar*(F[{qbar2, 0, z}, 3] - 
          2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5])) + 
      ((-2 + betaMSbar)*F[{qbar2, 0, z}, 7])/2 + 
      (-4*(3 + betaMSbar) + 4*F[{qbar2, 0, z}, 7])/(qbar2*Abs[z]^2) + 
      (4 + 28*betaMSbar)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{3, 4}, {2, 2}] = 
    1 + aMSbar*Nc*(31/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 2*(3 + 7*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (8 + 106*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-5*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (13*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       (3*(2 + 13*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + 
       (4 - 4*betaMSbar - 4*(3 + 8*betaMSbar)*F[{qbar2, 0, z}, 7])/
        (qbar2*Abs[z]^2) + (-2 - (105*betaMSbar)/2)*(F[{qbar2, 0, z}, 8] - 
         F[{qbar2, 0, z}, 9]) + (-2 - betaMSbar)*Log[4] + 
       (betaMSbar*Log[qbar2/mubar2])/2 + (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{5, 6}, {1, 1}] = 
    1 + (67*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (67*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 4*aMSbar*EulerGamma*Nc + 
     2*aMSbar*betaMSbar*EulerGamma*Nc - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (9*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (30*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (27*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (12*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (25*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (224*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 2])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (19*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (26*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (158*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (26*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (370*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (4*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (62*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (176*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (176*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (33*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (131*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (131*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (229*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (36*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (36*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (27*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (18*aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (14*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (22*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (213*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (20*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (317*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (20*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (715*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (172*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (172*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[4])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (aMSbar*betaMSbar*Nc*Log[16])/
      (2*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*Nc*Log[256])/(2*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (2*aMSbar*Nc*Log[qbar2/mubar2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/(2*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]^2) - 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]^2) - 
     (8*aMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]^2) + 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]^2) + 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]^2) - 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]^2) + 
     ((2*I)*aMSbar*betaMSbar*Nc)/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))*z*qbar[3]) + ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*
       Nc)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*z*qbar[3]) + 
     ((7*I)*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((3*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((63*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 2])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((17*I)*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((121*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((13*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((155*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 3])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((10*I)*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((305*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((10*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((431*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 4])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((92*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((92*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((10*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((14*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((I/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((6*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 8])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((24*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((70*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((24*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((122*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 
        8])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((7*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((47*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 9])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((96*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     (((37*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 10])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((59*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 10])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((12*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((12*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 12])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 13])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 14])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 17])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((6*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 18])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((4*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 19])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (I*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((9*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((95*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((11*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((21*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((19*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((282*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((10*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((121*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((10*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((295*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((104*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((104*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (((7*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 
        7]*qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((I/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((40*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (((15*I)/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 9]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((105*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((79*I)/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 10]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((209*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((36*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((36*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 14]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     ((4*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 19]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (15*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) + 
     (15*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (15*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (15*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) - 
     (15*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (69*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (9*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (117*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (33*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (87*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (12*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))
 
CMSbarRIprime[{5, 6}, {1, 2}] = -((aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (3*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (33*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (33*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (63*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (32*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (32*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (3*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (15*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (18*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (30*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (12*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]^2) + 
     (12*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]^2) - 
     (I*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        2])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((7*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((10*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 3])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((15*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        4])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((17*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 4])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((8*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((8*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((4*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((22*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((24*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((24*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((5*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((3*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((18*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((11*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((21*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((8*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))
 
CMSbarRIprime[{5, 6}, {2, 1}] = -((aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (3*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (33*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 2])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (33*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (63*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (21*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (32*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (32*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (27*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (15*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (25*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 6])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (9*aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (3*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (43*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (40*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (80*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (40*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (40*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (I*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((7*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((45*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((9*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((9*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((15*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((132*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((8*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((55*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((137*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((48*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((I/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((I/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((31*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 8]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((3*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((45*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((18*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((46*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((16*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((16*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 14]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 15]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 16]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 19]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 20]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((4*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 21]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*qbar[3]^2)/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))*qbar2) - (2*aMSbar*E^(I*z*qbar[3])*Nc*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2) + 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (23*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (39*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        4]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (11*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (29*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2) + 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 8]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2) + 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 16]*
       qbar[3]^3)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2) + 
     ((4*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 21]*qbar[3]^3)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar2)
 
CMSbarRIprime[{5, 6}, {2, 2}] = 
    1 + (31*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (31*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 4*aMSbar*EulerGamma*Nc + 
     2*aMSbar*betaMSbar*EulerGamma*Nc - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (30*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (19*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (12*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (33*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (224*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (26*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (158*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (26*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (370*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (37*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (176*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (176*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (26*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (7*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (33*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (4*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (6*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/(2/E^(I*z*qbar[3]) - 
       2*E^(I*z*qbar[3])) + (42*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        7])/(2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) - 
     (3*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (43*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (43*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (5*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (104*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (2*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (75*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (285*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (60*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (60*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 2*aMSbar*Nc*Log[4] - 
     aMSbar*betaMSbar*Nc*Log[4] + (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/
      (2*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((55*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((15*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((168*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((77*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((179*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((64*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((64*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((6*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7]*qbar[3])/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) + 
     ((3*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((3*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((17*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((33*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((5*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 10]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((27*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 10]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((8*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 11]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 11]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 12]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 13]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (5*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) + 
     (5*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (5*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      (2/E^(I*z*qbar[3]) - 2*E^(I*z*qbar[3])) - 
     (5*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (23*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (39*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        4]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (11*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (29*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (4*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))
 
CMSbarRIprime[{7, 8}, {1, 1}] = 
    1 + aMSbar*Nc*(67/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 7*(1 + 2*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (8 + 69*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-7*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (21*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       ((-2 + 49*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + (-4 - (99*betaMSbar)/2)*
        (F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + ((-4 + betaMSbar)*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{7, 8}, {1, 2}] = aMSbar*Nc*(2*F[{qbar2, 0, z}, 1] + 
      (2 - 10*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
      (-2 + 10*betaMSbar)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{7, 8}, {2, 1}] = aMSbar*Nc*(2*F[{qbar2, 0, z}, 1] + 
      (2 - 10*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) - 
      2*F[{qbar2, 0, z}, 7] + 6*betaMSbar*(F[{qbar2, 0, z}, 8] - 
        F[{qbar2, 0, z}, 9]))
 
CMSbarRIprime[{7, 8}, {2, 2}] = 
    1 + aMSbar*Nc*(31/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) + (-3 - 14*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (8 + 69*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*((-5*betaMSbar*(F[{qbar2, 0, z}, 2] - 
            F[{qbar2, 0, z}, 3]))/2 + (13*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       ((6 + 41*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + (-2 - (95*betaMSbar)/2)*
        (F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + (betaMSbar*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{9, 9}, {1, 1}] = 
    1 + aMSbar*Nc*(49/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 2*(1 + 8*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (-2 + 125*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*(-3*betaMSbar*(F[{qbar2, 0, z}, 2] - 
           F[{qbar2, 0, z}, 3]) + (23*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       (3*(2 + 15*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + 
       (-2 - (153*betaMSbar)/2)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + ((-2 + betaMSbar)*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2] + 
       (4 - 4*betaMSbar - 12*F[{qbar2, 0, z}, 7])/(Abs[z]^2*qbar[2]^2) + 
       (qbar2*(2*(-2 + betaMSbar)*F[{qbar2, 0, z}, 1] + (12 - 13*betaMSbar)*
           (F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) - 
          (betaMSbar*F[{qbar2, 0, z}, 7])/2 + 21*betaMSbar*
           (F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9])))/qbar[2]^2)
 
CMSbarRIprime[{10, 10}, {1, 1}] = 
    1 + (49*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (49*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + (4*aMSbar*EulerGamma*Nc)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*betaMSbar*EulerGamma*Nc)/(E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (28*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (9*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (28*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (191*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (6*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (22*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (125*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (22*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (307*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (59*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (144*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (144*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (53*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (37*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (83*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (12*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (45*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (7*aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (2*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (13*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (127*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (127*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (377*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (84*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (84*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (2*aMSbar*Nc*Log[4])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*Nc*Log[4])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[4])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*Nc*Log[qbar2/mubar2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/(2*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2/mubar2])/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*Nc)/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       Abs[z]^2*qbar[2]^2) - (4*aMSbar*betaMSbar*Nc)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*
       qbar[2]^2) - (8*aMSbar*E^(I*z*qbar[3])*Nc)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (2*aMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 1])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (10*aMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (11*aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (14*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (45*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (12*aMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (67*aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (12*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (101*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 
        3])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (56*aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (56*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (20*aMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (8*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) - 
     (20*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (40*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (10*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (48*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) - 
     (48*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) - 
     (7*aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (17*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (8*aMSbar*betaMSbar*Nc*qbar2*F[{qbar2, qbar[3], z}, 10])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (8*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*F[{qbar2, qbar[3], z}, 10])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((4*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((8*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((32*I)*aMSbar*Nc*z)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^4*
       qbar[2]^2*qbar[3]) - ((16*I)*aMSbar*Nc*z)/(E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^4*qbar[2]^2*qbar[3]) - 
     ((16*I)*aMSbar*E^(I*z*qbar[3])*Nc*z)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^4*qbar[2]^2*qbar[3]) + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (I*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((9*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((90*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((11*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((18*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((19*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((264*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((10*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((110*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((10*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((274*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((96*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (((7*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 
        7]*qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((I/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((65*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 8]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((3*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((78*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((23*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((73*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((24*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((24*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((4*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((8*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((4*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((8*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     ((12*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     ((4*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) - 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[2]^2) + 
     (15*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (69*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (9*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (117*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (33*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (87*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (12*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (2*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (14*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (6*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (66*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (8*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (66*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (8*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (126*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (64*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (64*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 7]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (3*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (25*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (25*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     (47*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (24*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10]*qbar[3]^2)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     (24*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10]*
       qbar[3]^2)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((10*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3]^3)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((6*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3]^3)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((36*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3]^3)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((22*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3]^3)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) + 
     ((42*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3]^3)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((16*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3]^3)/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2) - 
     ((16*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3]^3)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[2]^2)
 
CMSbarRIprime[{11, 11}, {1, 1}] = 
    1 + aMSbar*Nc*(49/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 7*(1 + 2*betaMSbar)*F[{qbar2, 0, z}, 1] + 
       (6 + 79*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       qbar2*Abs[z]^2*(-3*betaMSbar*(F[{qbar2, 0, z}, 2] - 
           F[{qbar2, 0, z}, 3]) + (23*betaMSbar*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2) + 
       (3*(2 + 15*betaMSbar)*F[{qbar2, 0, z}, 7])/4 + 
       (-2 - (101*betaMSbar)/2)*(F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) + 
       (-2 - betaMSbar)*Log[4] + ((-2 + betaMSbar)*Log[qbar2/mubar2])/2 + 
       (2 + betaMSbar)*Log[qbar2*z^2])
 
CMSbarRIprime[{12, 12}, {1, 1}] = 
    1 + (49*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (49*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + (4*aMSbar*EulerGamma*Nc)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*betaMSbar*EulerGamma*Nc)/(E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (28*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (9*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (28*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (191*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (6*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (22*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (125*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (22*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (307*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (59*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (144*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (144*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (53*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (37*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (83*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (12*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (45*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (7*aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (2*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (13*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (127*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (127*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (377*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (84*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (84*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (2*aMSbar*Nc*Log[4])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*Nc*Log[4])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[4])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*Nc*Log[qbar2/mubar2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/(2*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2/mubar2])/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((4*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((8*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (I*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((9*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((90*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((11*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((18*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((19*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((264*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((10*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((110*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((10*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((274*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((96*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (((7*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 
        7]*qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((I/2)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((65*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 8]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((3*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((78*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((23*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((73*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((24*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((24*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((6*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((2*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (15*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (69*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (9*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (117*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (33*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (87*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (12*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))
 
CMSbarRIprime[{14, 14}, {1, 1}] = 
    1 + (49*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (49*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + (4*aMSbar*EulerGamma*Nc)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*betaMSbar*EulerGamma*Nc)/(E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (28*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (9*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (28*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (191*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (22*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (125*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (22*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (307*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (71*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (144*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (144*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (5*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (59*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (33*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (87*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (12*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (45*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (8*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (137*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (171*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (429*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (100*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (100*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (2*aMSbar*Nc*Log[4])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*Nc*Log[4])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[4])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*Nc*Log[qbar2/mubar2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/(2*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2/mubar2])/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*betaMSbar*Nc)/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))*z*qbar[3]) + ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*
       Nc)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*z*qbar[3]) - 
     (I*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((3*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((55*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 2])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - (I*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((49*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((5*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((107*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 3])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((2*I)*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((153*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((263*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 4])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((52*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((52*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((10*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((10*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((26*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((I/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((5*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 8])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((20*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((70*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((20*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((122*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 
        8])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     (((27*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 9])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((96*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((96*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     (((7*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 10])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((25*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 10])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((4*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 12])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 13])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 14])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 17])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((6*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 18])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((4*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 19])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((50*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((12*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((150*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((66*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((158*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((56*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((56*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((3*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((39*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 8]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (((3*I)/2)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((42*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (((21*I)/2)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (((75*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((12*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((12*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 14]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     ((4*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 19]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (23*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (39*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        4]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (11*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (29*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (4*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))
 
CMSbarRIprime[{15, 15}, {1, 1}] = 
    1 + aMSbar*Nc*(49/9 - betaMSbar^2/4 + 2*(2 + betaMSbar)*EulerGamma - 
       (10*Nf)/(9*Nc) - 4*F[{qbar2, 0, z}, 1] + (-6 - 28*betaMSbar)*
        (F[{qbar2, 0, z}, 1] - F[{qbar2, 0, z}, 2]) + 
       (6 + 7*betaMSbar)*(F[{qbar2, 0, z}, 2] - F[{qbar2, 0, z}, 3]) + 
       144*betaMSbar*(F[{qbar2, 0, z}, 2] - 2*F[{qbar2, 0, z}, 3] + 
         F[{qbar2, 0, z}, 4]) + betaMSbar*qbar2*Abs[z]^2*
        (-6*(F[{qbar2, 0, z}, 2] - 2*F[{qbar2, 0, z}, 3] + 
           F[{qbar2, 0, z}, 4]) + (35*(F[{qbar2, 0, z}, 3] - 
            2*F[{qbar2, 0, z}, 4] + F[{qbar2, 0, z}, 5]))/2 - 
         12*(F[{qbar2, 0, z}, 4] - 2*F[{qbar2, 0, z}, 5] + 
           F[{qbar2, 0, z}, 6])) + (3 + (45*betaMSbar)/2)*
        (F[{qbar2, 0, z}, 7] - F[{qbar2, 0, z}, 8]) + (-2 - (17*betaMSbar)/2)*
        (F[{qbar2, 0, z}, 8] - F[{qbar2, 0, z}, 9]) - 
       84*betaMSbar*(F[{qbar2, 0, z}, 8] - 2*F[{qbar2, 0, z}, 9] + 
         F[{qbar2, 0, z}, 10]) + (-2 - betaMSbar)*Log[4] + 
       ((-2 + betaMSbar)*Log[qbar2/mubar2])/2 + (2 + betaMSbar)*
        Log[qbar2*z^2])
 
CMSbarRIprime[{16, 16}, {1, 1}] = 
    1 + (49*aMSbar*Nc)/(9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (aMSbar*betaMSbar^2*Nc)/(4*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (49*aMSbar*E^(I*z*qbar[3])*Nc)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar^2*E^(I*z*qbar[3])*Nc)/
      (4*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + (4*aMSbar*EulerGamma*Nc)/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*betaMSbar*EulerGamma*Nc)/(E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (2*aMSbar*betaMSbar*E^(I*z*qbar[3])*EulerGamma*Nc)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (10*aMSbar*Nf)/
      (9*E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nf)/(9*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (10*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (28*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 1])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (16*aMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (9*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (28*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (191*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 2])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (8*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (22*aMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (125*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (22*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (307*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 3])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (71*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 3])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) - (144*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 
        4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (144*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (5*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (59*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 4])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (33*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*F[{qbar2, qbar[3], z}, 5])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (87*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 5])/(2*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (12*aMSbar*betaMSbar*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (12*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]^2*
       F[{qbar2, qbar[3], z}, 6])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (3*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (45*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 7])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (2*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (7*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (127*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 8])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (127*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (4*aMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     (377*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 9])/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (84*aMSbar*betaMSbar*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (84*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*F[{qbar2, qbar[3], z}, 10])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - (2*aMSbar*Nc*Log[4])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (aMSbar*betaMSbar*Nc*Log[4])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[4])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Log[4])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*Nc*Log[qbar2/mubar2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*betaMSbar*Nc*Log[qbar2/mubar2])/(2*E^(I*z*qbar[3])*
       (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2/mubar2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2/mubar2])/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (2*aMSbar*Nc*Log[qbar2*z^2])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))) + (aMSbar*betaMSbar*Nc*Log[qbar2*z^2])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (2*aMSbar*E^(I*z*qbar[3])*Nc*Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*
       Log[qbar2*z^2])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*betaMSbar*Nc)/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - 
        E^(I*z*qbar[3]))*z*qbar[3]) + ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*
       Nc)/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*z*qbar[3]) - 
     (I*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((3*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 2])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((51*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 2])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - (I*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((21*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((5*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 3])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((87*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 3])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((2*I)*aMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((93*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 4])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     (((195*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 4])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((36*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((36*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 5])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((22*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((I/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((5*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 8])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((4*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((26*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     ((70*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 8])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) - 
     (((27*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 9])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((48*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     ((48*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 9])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*Abs[z]^2*qbar[3]) + 
     (((7*I)/2)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 10])/
      ((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     (((25*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 10])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((4*I)*aMSbar*betaMSbar*Nc*qbar2*z*F[{qbar2, qbar[3], z}, 
        11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((4*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*qbar2*z*
       F[{qbar2, qbar[3], z}, 11])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 12])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) + ((6*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 13])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*qbar2*Abs[z]*
       F[{qbar2, qbar[3], z}, 14])/((E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*
       qbar[3]) - ((2*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 17])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((6*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 18])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) - 
     ((4*I)*aMSbar*Nc*qbar2*Abs[z]*F[{qbar2, qbar[3], z}, 19])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))*qbar[3]) + 
     ((2*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 1]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((50*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 2]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((12*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((150*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 3]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((2*I)*aMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((66*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((2*I)*aMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((158*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 4]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((56*I)*aMSbar*betaMSbar*Nc*z*F[{qbar2, qbar[3], z}, 5]*qbar[3])/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     ((56*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 5]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) - 
     ((3*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*F[{qbar2, qbar[3], z}, 7]*
       qbar[3])/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (((39*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 8]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - (((3*I)/2)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((42*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 9]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (((21*I)/2)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + (((75*I)/2)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 10]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((12*I)*aMSbar*betaMSbar*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((12*I)*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*z*
       F[{qbar2, qbar[3], z}, 11]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 12]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) - ((8*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 13]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((4*I)*aMSbar*E^(I*z*qbar[3])*Nc*Abs[z]*
       F[{qbar2, qbar[3], z}, 14]*qbar[3])/(E^((-I)*z*qbar[3]) - 
       E^(I*z*qbar[3])) + ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 17]*
       qbar[3])/(E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     ((8*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 18]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     ((4*I)*aMSbar*Nc*Abs[z]*F[{qbar2, qbar[3], z}, 19]*qbar[3])/
      (E^(I*z*qbar[3])*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (5*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        2]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (23*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        3]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (3*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 4]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (39*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        4]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (11*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 5]*qbar[3]^2)/
      (2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) - 
     (29*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        5]*qbar[3]^2)/(2*(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))) + 
     (4*aMSbar*betaMSbar*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 6]*qbar[3]^2)/
      (E^((-I)*z*qbar[3]) - E^(I*z*qbar[3])) + 
     (4*aMSbar*betaMSbar*E^(I*z*qbar[3])*Nc*Abs[z]^2*F[{qbar2, qbar[3], z}, 
        6]*qbar[3]^2)/(E^((-I)*z*qbar[3]) - E^(I*z*qbar[3]))

